Two-loop QCD amplitudes for $t\bar{t}\gamma$ production at hadron colliders

The associated production of a photon and a top-antitop quark pair ($t\bar{t}\gamma$) is important for measuring the top-quark charge and probing the top-photon interaction, and it requires improved theoretical predictions. We focus on the calculation of two-loop amplitudes for $t\bar{t}\gamma$ production at hadron colliders. The infrared singularities with full top-quark mass dependence are derived from universal anomalous dimensions combined with one-loop massive amplitudes expanded to higher orders in the dimensional regulator $\epsilon$. The finite remainders are approximated in the high-energy boosted limit using the mass-factorization formula. To validate our approach, we compare approximate one-loop amplitudes up to $\mathcal{O}\left(\epsilon^2\right)$, as well as the two-loop infrared poles, against our exact results. The results in this paper serve as an important step toward next-to-next-to-leading order predictions for $t\bar{t}\gamma$ production.

==> files/integral_families_at_one_loop.m <==
(* ::Package:: *)

{{l1^2, -mt^2 + (l1 - p1)^2, (l1 - p1 - p2)^2, (l1 - p1 - p2 + p3)^2, 
  (l1 - p1 - p2 + p3 + p4)^2}, {l1^2, -mt^2 + (l1 + p3)^2, (l1 + p3 + p4)^2, 
  (l1 - p1 + p3 + p4)^2, (l1 - p1 - p2 + p3 + p4)^2}, 
 {l1^2, -mt^2 + (l1 + p3)^2, (l1 + p3 + p4)^2, (l1 - p1 + p3 + p4)^2, (l1 + p2)^2}, 
 {l1^2, -mt^2 + (l1 + p3)^2, (l1 + p3 + p4)^2, (l1 - p2 + p3 + p4)^2, 
  (l1 - p1 - p2 + p3 + p4)^2}, {l1^2, -mt^2 + (l1 + p3)^2, (l1 + p3 + p4)^2, 
  (l1 - p2 + p3 + p4)^2, (l1 + p1)^2}, {l1^2, -mt^2 + (l1 + p3)^2, 
  -mt^2 + (l1 + p1 + p2 - p4)^2, (l1 + p1 + p2)^2, (l1 + p2)^2}, 
 {l1^2, -mt^2 + (l1 + p3)^2, -mt^2 + (l1 + p1 + p2 - p4)^2, (l1 + p1 + p2)^2, 
  (l1 + p1)^2}, {l1^2 - mt^2, (l1 + p3)^2, (l1 - p1 + p3)^2, 
  -mt^2 + (l1 - p1 + p3 + p4)^2, -mt^2 + (l1 - p1 - p2 + p3 + p4)^2}, 
 {l1^2 - mt^2, (l1 + p3)^2, (l1 - p1 + p3)^2, -mt^2 + (l1 - p1 + p3 + p4)^2, 
  -mt^2 + (l1 + p2)^2}, {l1^2 - mt^2, (l1 + p3)^2, (l1 - p2 + p3)^2, 
  -mt^2 + (l1 - p2 + p3 + p4)^2, -mt^2 + (l1 - p1 - p2 + p3 + p4)^2}, 
 {l1^2 - mt^2, (l1 + p3)^2, (l1 - p2 + p3)^2, -mt^2 + (l1 - p2 + p3 + p4)^2, 
  -mt^2 + (l1 + p1)^2}, {l1^2 - mt^2, (l1 + p3)^2, -mt^2 + (l1 + p3 + p4)^2, 
  -mt^2 + (l1 - p1 + p3 + p4)^2, -mt^2 + (l1 - p1 - p2 + p3 + p4)^2}, 
 {l1^2 - mt^2, (l1 + p3)^2, -mt^2 + (l1 + p3 + p4)^2, -mt^2 + (l1 - p1 + p3 + p4)^2, 
  -mt^2 + (l1 + p2)^2}, {l1^2 - mt^2, (l1 + p3)^2, -mt^2 + (l1 + p3 + p4)^2, 
  -mt^2 + (l1 - p2 + p3 + p4)^2, -mt^2 + (l1 - p1 - p2 + p3 + p4)^2}, 
 {l1^2 - mt^2, (l1 + p3)^2, -mt^2 + (l1 + p3 + p4)^2, -mt^2 + (l1 - p2 + p3 + p4)^2, 
  -mt^2 + (l1 + p1)^2}, {l1^2 - mt^2, (l1 + p3)^2, -mt^2 + (l1 + p3 + p4)^2, 
  -mt^2 + (l1 + p1 + p2)^2, -mt^2 + (l1 + p2)^2}, {l1^2 - mt^2, (l1 + p3)^2, 
  -mt^2 + (l1 + p3 + p4)^2, -mt^2 + (l1 + p1 + p2)^2, -mt^2 + (l1 + p1)^2}}


==> files/integral_families_at_two_loop.m <==
{{l1^2, (l1 - p1)^2, (l1 + p2 - p3 - p4)^2, (l1 - p3 - p4)^2, l2^2, 
  -mt^2 + (l2 - p4)^2, (l1 - l2)^2, -mt^2 + (l1 - p4)^2, (l2 - p1)^2, 
  (l2 + p2 - p3 - p4)^2, (l2 - p3 - p4)^2}, 
 {l1^2 - mt^2, -mt^2 + (l1 - p2)^2, -mt^2 + (l1 - p1 - p2)^2, 
  -mt^2 + (l1 - p3 - p4)^2, l2^2, -mt^2 + (l2 - p3)^2, (l1 - l2)^2 - mt^2, 
  (l1 - l2 - p4)^2, (l2 - p2)^2, (l2 - p1 - p2)^2, (l2 - p3 - p4)^2}, 
 {l1^2 - mt^2, (l1 - p3)^2, (l1 + p1 - p3)^2, (l1 - p2 + p4)^2, l2^2 - mt^2, 
  (l2 - p2 + p4)^2, (l2 + p4)^2, (l1 - l2)^2, (l1 + p4)^2, (l2 - p3)^2, 
  (l2 + p1 - p3)^2}, {l1^2, -mt^2 + (l1 + p3)^2, (l1 + p3 + p4)^2, 
  (l1 - p2 + p3 + p4)^2, l2^2, (l2 + p1)^2, (l1 - l2)^2, (l1 + p1)^2, 
  (l2 + p3)^2, (l2 + p3 + p4)^2, (l2 - p2 + p3 + p4)^2}, 
 {l1^2 - mt^2, (l1 + p3)^2, -mt^2 + (l1 + p3 + p4)^2, 
  -mt^2 + (l1 - p2 + p3 + p4)^2, l2^2, (l2 + p1)^2, (l1 - l2)^2 - mt^2, 
  -mt^2 + (l1 + p1)^2, (l2 + p3)^2, (l2 + p3 + p4)^2, (l2 - p2 + p3 + p4)^2}, 
 {l1^2 - mt^2, -mt^2 + (l1 - p2)^2, -mt^2 + (l1 - p1 - p2)^2, 
  (l1 - p1 - p2 + p4)^2, l2^2, -mt^2 + (l2 - p3)^2, (l1 - l2)^2 - mt^2, 
  -mt^2 + (l1 - l2 - p1 - p2 + p3 + p4)^2, (l2 - p2)^2, (l2 - p1 - p2)^2, 
  (l2 - p1 - p2 + p4)^2}, {l1^2 - mt^2, -mt^2 + (l1 - p2)^2, 
  -mt^2 + (l1 - p1 - p2)^2, (l1 - p1 - p2 + p3)^2, l2^2 - mt^2, 
  -mt^2 + (l2 - p1 - p2 + p3 + p4)^2, (l1 - l2)^2, 
  -mt^2 + (l1 - p1 - p2 + p3 + p4)^2, (l2 - p2)^2, (l2 - p1 - p2)^2, 
  (l2 - p1 - p2 + p3)^2}, {l1^2 - mt^2, (l1 + p4)^2, 
  -mt^2 + (l1 + p3 + p4)^2, -mt^2 + (l1 - p1 + p3 + p4)^2, l2^2 - mt^2, 
  -mt^2 + (l2 + p2)^2, (l1 - l2)^2, -mt^2 + (l1 + p2)^2, (l2 + p4)^2, 
  (l2 + p3 + p4)^2, (l2 - p1 + p3 + p4)^2}, 
 {l1^2 - mt^2, -mt^2 + (l1 + p1)^2, -mt^2 + (l1 - p2 + p3 + p4)^2, 
  -mt^2 + (l1 + p3 + p4)^2, l2^2, (l2 + p3 + p4)^2, -mt^2 + (l2 + p3)^2, 
  (l1 - l2)^2 - mt^2, (l1 + p3)^2, (l2 + p1)^2, (l2 - p2 + p3 + p4)^2}, 
 {l1^2 - mt^2, -mt^2 + (l1 + p2)^2, -mt^2 + (l1 + p1 + p2)^2, 
  -mt^2 + (l1 + p3 + p4)^2, l2^2, (l2 + p3 + p4)^2, -mt^2 + (l2 + p4)^2, 
  (l1 - l2)^2 - mt^2, (l1 + p4)^2, (l2 + p2)^2, (l2 + p1 + p2)^2}, 
 {l1^2, (l1 - p2)^2, (l1 + p1 - p3 - p4)^2, (l1 - p3 - p4)^2, l2^2 - mt^2, 
  (l2 - p3)^2, (l1 - l2)^2 - mt^2, -mt^2 + (l1 - p3)^2, (l2 - p2)^2, 
  (l2 + p1 - p3 - p4)^2, (l2 - p3 - p4)^2}, 
 {l1^2 - mt^2, -mt^2 + (l1 + p1)^2, -mt^2 + (l1 + p1 + p2)^2, 
  -mt^2 + (l1 + p3 + p4)^2, l2^2 - mt^2, -mt^2 + (l2 + p3 + p4)^2, 
  (l2 + p4)^2, (l1 - l2)^2, (l1 + p4)^2, (l2 + p1)^2, (l2 + p1 + p2)^2}, 
 {l1^2 - mt^2, -mt^2 + (l1 - p1)^2, -mt^2 + (l1 + p2 - p3 - p4)^2, 
  (l1 + p2 - p4)^2, l2^2 - mt^2, -mt^2 + (l2 + p2)^2, (l1 - l2)^2, 
  -mt^2 + (l1 + p2)^2, (l2 - p1)^2, (l2 + p2 - p3 - p4)^2, (l2 + p2 - p4)^2}, 
 {l1^2, (l1 - p1)^2, (l1 + p2 - p3 - p4)^2, (l1 - p3 - p4)^2, l2^2, 
  -mt^2 + (l2 - p3)^2, (l1 - l2)^2, -mt^2 + (l1 - l2 - p4)^2, (l2 - p1)^2, 
  (l2 + p2 - p3 - p4)^2, (l2 - p3 - p4)^2}, {l1^2 - mt^2, (l1 + p4)^2, 
  -mt^2 + (l1 + p3 + p4)^2, -mt^2 + (l1 - p2 + p3 + p4)^2, l2^2, (l2 + p1)^2, 
  (l1 - l2)^2 - mt^2, -mt^2 + (l1 + p1)^2, (l2 + p4)^2, (l2 + p3 + p4)^2, 
  (l2 - p2 + p3 + p4)^2}, {l1^2 - mt^2, -mt^2 + (l1 - p1)^2, 
  -mt^2 + (l1 + p2 - p3 - p4)^2, (l1 + p2 - p3)^2, l2^2, -mt^2 + (l2 - p3)^2, 
  (l1 - l2)^2 - mt^2, (l1 - p3)^2, (l2 - p1)^2, (l2 + p2 - p3 - p4)^2, 
  (l2 + p2 - p3)^2}, {l1^2, -mt^2 + (l1 + p3)^2, -mt^2 + (l1 - p1 + p3)^2, 
  -mt^2 + (l1 + p2 - p4)^2, l2^2, (l2 + p2)^2, (l1 - l2)^2, 
  -mt^2 + (l1 - l2 - p4)^2, (l2 + p3)^2, (l2 - p1 + p3)^2, (l2 + p2 - p4)^2}, 
 {l1^2, (l1 + p1)^2, (l1 - p2 + p3 + p4)^2, (l1 + p3 + p4)^2, l2^2 - mt^2, 
  -mt^2 + (l2 + p3 + p4)^2, (l2 + p3)^2, (l1 - l2)^2 - mt^2, (l1 + p3)^2, 
  (l2 + p1)^2, (l2 - p2 + p3 + p4)^2}, {l1^2 - mt^2, -mt^2 + (l1 - p2)^2, 
  (l1 - p2 + p4)^2, l2^2 - mt^2, (l2 - p1 - p2 + p4)^2, 
  -mt^2 + (l2 - p1 - p2 + p3 + p4)^2, (l1 - l2)^2, (l1 - l2 + p1)^2, 
  (l1 - p1 - p2 + p3 + p4)^2, (l2 - p2)^2, (l2 - p2 + p4)^2}, 
 {l1^2 - mt^2, -mt^2 + (l1 - p2)^2, -mt^2 + (l1 - p1 - p2)^2, 
  (l1 - p1 - p2 + p3)^2, l2^2, -mt^2 + (l2 - p4)^2, (l1 - l2)^2 - mt^2, 
  -mt^2 + (l1 - l2 - p1 - p2 + p3 + p4)^2, (l2 - p2)^2, (l2 - p1 - p2)^2, 
  (l2 - p1 - p2 + p3)^2}, {l1^2, (l1 - p1)^2, -mt^2 + (l1 - p1 + p4)^2, 
  (l1 - p1 + p3 + p4)^2, l2^2 - mt^2, -mt^2 + (l2 - p1 - p2 + p3 + p4)^2, 
  (l1 - l2)^2 - mt^2, (l1 - p1 - p2 + p3 + p4)^2, (l2 - p1)^2, 
  (l2 - p1 + p4)^2, (l2 - p1 + p3 + p4)^2}, 
 {l1^2, (l1 - p1)^2, (l1 + p2 - p3 - p4)^2, l2^2 - mt^2, (l2 + p2 - p3)^2, 
  (l2 - p3)^2, (l1 - l2)^2 - mt^2, (l1 - l2 - p4)^2, (l1 - p3)^2, 
  (l2 - p1)^2, (l2 + p2 - p3 - p4)^2}, {l1^2, (l1 + p2)^2, (l1 + p1 + p2)^2, 
  (l1 + p3 + p4)^2, l2^2, (l2 + p3 + p4)^2, -mt^2 + (l2 + p4)^2, (l1 - l2)^2, 
  (l1 + p4)^2, (l2 + p2)^2, (l2 + p1 + p2)^2}, 
 {l1^2, (l1 - p2)^2, -mt^2 + (l1 - p2 + p4)^2, -mt^2 + (l1 + p1 - p3)^2, 
  l2^2 - mt^2, -mt^2 + (l2 + p1)^2, (l1 - l2)^2 - mt^2, (l1 + p1)^2, 
  (l2 - p2)^2, (l2 - p2 + p4)^2, (l2 + p1 - p3)^2}, 
 {l1^2 - mt^2, (l1 + p3)^2, (l1 - p2 + p3)^2, -mt^2 + (l1 - p2 + p3 + p4)^2, 
  l2^2, (l2 + p1)^2, (l1 - l2)^2 - mt^2, 
  -mt^2 + (l1 - l2 - p1 - p2 + p3 + p4)^2, (l2 + p3)^2, (l2 - p2 + p3)^2, 
  (l2 - p2 + p3 + p4)^2}, {l1^2 - mt^2, -mt^2 + (l1 - p1)^2, 
  -mt^2 + (l1 + p2 - p3 - p4)^2, (l1 + p2 - p3)^2, l2^2, (l2 + p2)^2, 
  (l1 - l2)^2 - mt^2, -mt^2 + (l1 + p2)^2, (l2 - p1)^2, 
  (l2 + p2 - p3 - p4)^2, (l2 + p2 - p3)^2}, {l1^2, -mt^2 + (l1 + p3)^2, 
  -mt^2 + (l1 - p1 + p3)^2, (l1 - p1 + p3 + p4)^2, l2^2, (l2 + p2)^2, 
  (l1 - l2)^2, (l1 - l2 - p1 - p2 + p3 + p4)^2, (l2 + p3)^2, 
  (l2 - p1 + p3)^2, (l2 - p1 + p3 + p4)^2}, 
 {l1^2, (l1 - p2)^2, (l1 + p1 - p3 - p4)^2, (l1 - p3 - p4)^2, l2^2, 
  -mt^2 + (l2 - p4)^2, (l1 - l2)^2, -mt^2 + (l1 - p4)^2, (l2 - p2)^2, 
  (l2 + p1 - p3 - p4)^2, (l2 - p3 - p4)^2}, {l1^2, -mt^2 + (l1 + p4)^2, 
  -mt^2 + (l1 + p1 + p2 - p3)^2, l2^2 - mt^2, (l2 + p1 - p3)^2, 
  -mt^2 + (l2 + p1)^2, (l1 - l2)^2 - mt^2, -mt^2 + (l1 - l2 + p2)^2, 
  (l1 + p1)^2, (l2 + p4)^2, (l2 + p1 + p2 - p3)^2}, 
 {l1^2, -mt^2 + (l1 + p4)^2, -mt^2 + (l1 + p1 + p2 - p3)^2, l2^2 - mt^2, 
  -mt^2 + (l2 + p1 + p2)^2, -mt^2 + (l2 + p2)^2, (l1 - l2)^2 - mt^2, 
  (l1 - l2 - p3)^2, (l1 + p2)^2, (l2 + p4)^2, (l2 + p1 + p2 - p3)^2}, 
 {l1^2, (l1 - p2)^2, -mt^2 + (l1 - p2 + p3)^2, -mt^2 + (l1 - p1 - p2 + p3)^2, 
  l2^2, (l2 - p1 - p2 + p3 + p4)^2, (l1 - l2)^2, (l1 - p1 - p2 + p3 + p4)^2, 
  (l2 - p2)^2, (l2 - p2 + p3)^2, (l2 - p1 - p2 + p3)^2}, 
 {l1^2 - mt^2, -mt^2 + (l1 - p2)^2, -mt^2 + (l1 + p1 - p3 - p4)^2, l2^2, 
  (l2 - p3 - p4)^2, -mt^2 + (l2 - p3)^2, (l1 - l2)^2 - mt^2, 
  -mt^2 + (l1 - l2 + p1)^2, (l1 - p3)^2, (l2 - p2)^2, (l2 + p1 - p3 - p4)^2}, 
 {l1^2, (l1 - p1)^2, -mt^2 + (l1 - p1 + p4)^2, -mt^2 + (l1 + p2 - p3)^2, 
  l2^2, (l2 + p2)^2, (l1 - l2)^2, -mt^2 + (l1 - l2 - p3)^2, (l2 - p1)^2, 
  (l2 - p1 + p4)^2, (l2 + p2 - p3)^2}, {l1^2 - mt^2, -mt^2 + (l1 - p1)^2, 
  -mt^2 + (l1 + p2 - p3 - p4)^2, -mt^2 + (l1 - p3 - p4)^2, l2^2 - mt^2, 
  (l2 - p3)^2, (l1 - l2)^2, -mt^2 + (l1 - l2 - p4)^2, (l2 - p1)^2, 
  (l2 + p2 - p3 - p4)^2, (l2 - p3 - p4)^2}, {l1^2 - mt^2, (l1 - p3)^2, 
  (l1 + p1 - p3)^2, -mt^2 + (l1 + p1 - p3 - p4)^2, l2^2 - mt^2, 
  -mt^2 + (l2 + p1 - p3 - p4)^2, -mt^2 + (l2 - p2)^2, (l1 - l2)^2, 
  (l1 - p2)^2, (l2 - p3)^2, (l2 + p1 - p3)^2}, 
 {l1^2, (l1 - p1)^2, (l1 + p2 - p3 - p4)^2, (l1 - p3 - p4)^2, l2^2 - mt^2, 
  (l2 - p3)^2, (l1 - l2)^2 - mt^2, -mt^2 + (l1 - p3)^2, (l2 - p1)^2, 
  (l2 + p2 - p3 - p4)^2, (l2 - p3 - p4)^2}, 
 {l1^2 - mt^2, -mt^2 + (l1 - p1)^2, -mt^2 + (l1 - p1 - p2)^2, 
  -mt^2 + (l1 - p3 - p4)^2, l2^2 - mt^2, (l2 - p4)^2, (l1 - l2)^2, 
  (l1 - p4)^2, (l2 - p1)^2, (l2 - p1 - p2)^2, (l2 - p3 - p4)^2}, 
 {l1^2, -mt^2 + (l1 + p4)^2, -mt^2 + (l1 - p1 + p4)^2, 
  -mt^2 + (l1 - p1 - p2 + p4)^2, l2^2, -mt^2 + (l2 - p3)^2, (l1 - l2)^2, 
  -mt^2 + (l1 - p3)^2, (l2 + p4)^2, (l2 - p1 + p4)^2, (l2 - p1 - p2 + p4)^2}, 
 {l1^2, -mt^2 + (l1 - p3)^2, -mt^2 + (l1 + p2 - p3)^2, 
  -mt^2 + (l1 - p1 + p4)^2, l2^2 - mt^2, (l2 - p1 + p4)^2, 
  -mt^2 + (l2 - p1)^2, (l1 - l2)^2 - mt^2, (l1 - p1)^2, (l2 - p3)^2, 
  (l2 + p2 - p3)^2}, {l1^2 - mt^2, (l1 - p3)^2, -mt^2 + (l1 - p3 - p4)^2, 
  -mt^2 + (l1 - p1 - p2)^2, l2^2 - mt^2, -mt^2 + (l2 - p1 - p2)^2, 
  -mt^2 + (l2 - p2)^2, (l1 - l2)^2, (l1 - p2)^2, (l2 - p3)^2, 
  (l2 - p3 - p4)^2}, {l1^2, -mt^2 + (l1 + p3)^2, (l1 + p3 + p4)^2, l2^2, 
  (l2 - p2 + p3 + p4)^2, (l2 + p1)^2, (l1 - l2)^2, (l1 - l2 + p2)^2, 
  (l1 + p1)^2, (l2 + p3)^2, (l2 + p3 + p4)^2}, 
 {l1^2 - mt^2, -mt^2 + (l1 - p1)^2, (l1 - p1 + p3)^2, 
  -mt^2 + (l1 - p1 + p3 + p4)^2, l2^2 - mt^2, -mt^2 + (l2 + p2)^2, 
  (l1 - l2)^2, -mt^2 + (l1 + p2)^2, (l2 - p1)^2, (l2 - p1 + p3)^2, 
  (l2 - p1 + p3 + p4)^2}, {l1^2, -mt^2 + (l1 - p3)^2, 
  -mt^2 + (l1 + p1 - p3)^2, -mt^2 + (l1 - p2 + p4)^2, l2^2 - mt^2, 
  (l2 - p2 + p4)^2, (l2 + p4)^2, (l1 - l2)^2 - mt^2, (l1 + p4)^2, 
  (l2 - p3)^2, (l2 + p1 - p3)^2}, {l1^2, (l1 - p2)^2, 
  -mt^2 + (l1 - p2 + p4)^2, l2^2, (l2 - p2 + p3 + p4)^2, 
  (l2 - p1 - p2 + p3 + p4)^2, (l1 - l2)^2, -mt^2 + (l1 - l2 - p3)^2, 
  (l1 - p1 - p2 + p3 + p4)^2, (l2 - p2)^2, (l2 - p2 + p4)^2}, 
 {l1^2 - mt^2, -mt^2 + (l1 - p2)^2, (l1 - p2 + p3)^2, 
  -mt^2 + (l1 - p2 + p3 + p4)^2, l2^2 - mt^2, -mt^2 + (l2 + p1)^2, 
  (l1 - l2)^2, -mt^2 + (l1 + p1)^2, (l2 - p2)^2, (l2 - p2 + p3)^2, 
  (l2 - p2 + p3 + p4)^2}, {l1^2 - mt^2, -mt^2 + (l1 + p1)^2, 
  -mt^2 + (l1 + p1 + p2)^2, (l1 + p1 + p2 - p3)^2, l2^2, 
  -mt^2 + (l2 + p1 + p2 - p3)^2, -mt^2 + (l2 + p4)^2, (l1 - l2)^2 - mt^2, 
  (l1 + p4)^2, (l2 + p1)^2, (l2 + p1 + p2)^2}, 
 {l1^2 - mt^2, -mt^2 + (l1 + p1)^2, -mt^2 + (l1 + p1 + p2)^2, 
  -mt^2 + (l1 + p3 + p4)^2, l2^2 - mt^2, -mt^2 + (l2 + p3 + p4)^2, 
  (l2 + p3)^2, (l1 - l2)^2, (l1 + p3)^2, (l2 + p1)^2, (l2 + p1 + p2)^2}, 
 {l1^2 - mt^2, -mt^2 + (l1 - p2)^2, -mt^2 + (l1 + p1 - p3 - p4)^2, 
  (l1 + p1 - p3)^2, l2^2, (l2 + p1)^2, (l1 - l2)^2 - mt^2, 
  -mt^2 + (l1 + p1)^2, (l2 - p2)^2, (l2 + p1 - p3 - p4)^2, (l2 + p1 - p3)^2}, 
 {l1^2 - mt^2, (l1 + p4)^2, (l1 - p1 + p4)^2, (l1 + p2 - p3)^2, l2^2, 
  (l2 + p2)^2, (l1 - l2)^2 - mt^2, (l1 - l2 - p3)^2, (l2 + p4)^2, 
  (l2 - p1 + p4)^2, (l2 + p2 - p3)^2}, {l1^2, -mt^2 + (l1 + p3)^2, 
  -mt^2 + (l1 - p1 + p3)^2, -mt^2 + (l1 + p2 - p4)^2, l2^2, (l2 + p2)^2, 
  (l1 - l2)^2, (l1 + p2)^2, (l2 + p3)^2, (l2 - p1 + p3)^2, (l2 + p2 - p4)^2}, 
 {l1^2, -mt^2 + (l1 + p3)^2, -mt^2 + (l1 - p2 + p3)^2, 
  -mt^2 + (l1 - p1 - p2 + p3)^2, l2^2, -mt^2 + (l2 - p4)^2, (l1 - l2)^2, 
  -mt^2 + (l1 - p4)^2, (l2 + p3)^2, (l2 - p2 + p3)^2, (l2 - p1 - p2 + p3)^2}, 
 {l1^2, -mt^2 + (l1 - p3)^2, -mt^2 + (l1 + p1 - p3)^2, 
  -mt^2 + (l1 - p2 + p4)^2, l2^2 - mt^2, (l2 - p2 + p4)^2, 
  -mt^2 + (l2 - p2)^2, (l1 - l2)^2 - mt^2, (l1 - p2)^2, (l2 - p3)^2, 
  (l2 + p1 - p3)^2}, {l1^2, (l1 + p1)^2, -mt^2 + (l1 + p1 - p4)^2, 
  -mt^2 + (l1 - p2 + p3)^2, l2^2, -mt^2 + (l2 - p2 + p3)^2, (l2 - p2)^2, 
  (l1 - l2)^2, (l1 - p2)^2, (l2 + p1)^2, (l2 + p1 - p4)^2}, 
 {l1^2 - mt^2, -mt^2 + (l1 - p1)^2, (l1 - p1 + p4)^2, l2^2 - mt^2, 
  -mt^2 + (l2 - p1 + p3 + p4)^2, -mt^2 + (l2 + p2)^2, (l1 - l2)^2, 
  -mt^2 + (l1 - l2 - p3)^2, (l1 + p2)^2, (l2 - p1)^2, (l2 - p1 + p4)^2}, 
 {l1^2, (l1 - p1)^2, -mt^2 + (l1 - p1 + p3)^2, -mt^2 + (l1 + p2 - p4)^2, 
  l2^2 - mt^2, -mt^2 + (l2 + p2)^2, (l1 - l2)^2 - mt^2, (l1 - l2 - p4)^2, 
  (l2 - p1)^2, (l2 - p1 + p3)^2, (l2 + p2 - p4)^2}, 
 {l1^2 - mt^2, -mt^2 + (l1 - p1)^2, -mt^2 + (l1 - p1 - p2)^2, l2^2, 
  (l2 - p3 - p4)^2, -mt^2 + (l2 - p4)^2, (l1 - l2)^2 - mt^2, 
  -mt^2 + (l1 - l2 - p1 - p2 + p3 + p4)^2, (l1 - p4)^2, (l2 - p1)^2, 
  (l2 - p1 - p2)^2}, {l1^2, (l1 - p1)^2, -mt^2 + (l1 - p1 + p4)^2, 
  -mt^2 + (l1 - p1 - p2 + p4)^2, l2^2 - mt^2, 
  -mt^2 + (l2 - p1 - p2 + p3 + p4)^2, (l1 - l2)^2 - mt^2, 
  (l1 - p1 - p2 + p3 + p4)^2, (l2 - p1)^2, (l2 - p1 + p4)^2, 
  (l2 - p1 - p2 + p4)^2}, {l1^2, -mt^2 + (l1 + p3)^2, 
  -mt^2 + (l1 + p1 + p2 - p4)^2, l2^2, -mt^2 + (l2 + p1 - p4)^2, (l2 + p1)^2, 
  (l1 - l2)^2, (l1 - l2 + p2)^2, (l1 + p1)^2, (l2 + p3)^2, 
  (l2 + p1 + p2 - p4)^2}, {l1^2, -mt^2 + (l1 - p3)^2, 
  -mt^2 + (l1 + p2 - p3)^2, -mt^2 + (l1 - p1 + p4)^2, l2^2, 
  -mt^2 + (l2 - p1 + p4)^2, -mt^2 + (l2 + p4)^2, (l1 - l2)^2, (l1 + p4)^2, 
  (l2 - p3)^2, (l2 + p2 - p3)^2}, {l1^2, -mt^2 + (l1 - p3)^2, 
  -mt^2 + (l1 - p1 - p2 + p4)^2, (l1 - p1 - p2)^2, l2^2 - mt^2, 
  -mt^2 + (l2 - p1 - p2)^2, -mt^2 + (l2 - p2)^2, (l1 - l2)^2 - mt^2, 
  (l1 - p2)^2, (l2 - p3)^2, (l2 - p1 - p2 + p4)^2}, 
 {l1^2, -mt^2 + (l1 - p3)^2, -mt^2 + (l1 - p1 - p2 + p4)^2, (l1 - p1 - p2)^2, 
  l2^2 - mt^2, -mt^2 + (l2 - p1 - p2)^2, -mt^2 + (l2 - p1)^2, 
  (l1 - l2)^2 - mt^2, (l1 - p1)^2, (l2 - p3)^2, (l2 - p1 - p2 + p4)^2}, 
 {l1^2, (l1 - p2)^2, -mt^2 + (l1 - p2 + p3)^2, -mt^2 + (l1 - p1 - p2 + p3)^2, 
  l2^2, -mt^2 + (l2 - p4)^2, (l1 - l2)^2, -mt^2 + (l1 - p4)^2, (l2 - p2)^2, 
  (l2 - p2 + p3)^2, (l2 - p1 - p2 + p3)^2}, {l1^2, -mt^2 + (l1 + p4)^2, 
  -mt^2 + (l1 - p1 + p4)^2, -mt^2 + (l1 + p2 - p3)^2, l2^2 - mt^2, 
  -mt^2 + (l2 + p2)^2, (l1 - l2)^2 - mt^2, (l1 - l2 - p3)^2, (l2 + p4)^2, 
  (l2 - p1 + p4)^2, (l2 + p2 - p3)^2}, {l1^2, (l1 - p2)^2, (l1 - p1 - p2)^2, 
  -mt^2 + (l1 - p1 - p2 + p4)^2, l2^2 - mt^2, (l2 - p3)^2, 
  (l1 - l2)^2 - mt^2, -mt^2 + (l1 - l2 - p1 - p2 + p3 + p4)^2, (l2 - p2)^2, 
  (l2 - p1 - p2)^2, (l2 - p1 - p2 + p4)^2}, {l1^2 - mt^2, (l1 + p4)^2, 
  -mt^2 + (l1 + p3 + p4)^2, -mt^2 + (l1 - p1 + p3 + p4)^2, l2^2, (l2 + p2)^2, 
  (l1 - l2)^2 - mt^2, -mt^2 + (l1 + p2)^2, (l2 + p4)^2, (l2 + p3 + p4)^2, 
  (l2 - p1 + p3 + p4)^2}, {l1^2 - mt^2, -mt^2 + (l1 + p2)^2, 
  -mt^2 + (l1 - p1 + p3 + p4)^2, (l1 - p1 + p3)^2, l2^2 - mt^2, 
  (l2 - p1 + p3)^2, -mt^2 + (l2 - p1)^2, (l1 - l2)^2, (l1 - p1)^2, 
  (l2 + p2)^2, (l2 - p1 + p3 + p4)^2}, {l1^2 - mt^2, (l1 + p3)^2, 
  (l1 - p1 + p3)^2, (l1 + p2 - p4)^2, l2^2, (l2 + p2)^2, (l1 - l2)^2 - mt^2, 
  (l1 - l2 - p4)^2, (l2 + p3)^2, (l2 - p1 + p3)^2, (l2 + p2 - p4)^2}, 
 {l1^2, -mt^2 + (l1 + p4)^2, -mt^2 + (l1 + p1 + p2 - p3)^2, l2^2, 
  (l2 + p1 + p2)^2, (l2 + p1)^2, (l1 - l2)^2, -mt^2 + (l1 - l2 - p3)^2, 
  (l1 + p1)^2, (l2 + p4)^2, (l2 + p1 + p2 - p3)^2}, 
 {l1^2 - mt^2, (l1 + p3)^2, (l1 - p2 + p3)^2, -mt^2 + (l1 - p2 + p3 + p4)^2, 
  l2^2, (l2 + p1)^2, (l1 - l2)^2 - mt^2, -mt^2 + (l1 + p1)^2, (l2 + p3)^2, 
  (l2 - p2 + p3)^2, (l2 - p2 + p3 + p4)^2}, 
 {l1^2 - mt^2, -mt^2 + (l1 + p1)^2, -mt^2 + (l1 + p1 + p2)^2, 
  (l1 + p1 + p2 - p4)^2, l2^2, -mt^2 + (l2 + p1 + p2 - p4)^2, 
  -mt^2 + (l2 + p3)^2, (l1 - l2)^2 - mt^2, (l1 + p3)^2, (l2 + p1)^2, 
  (l2 + p1 + p2)^2}, {l1^2, -mt^2 + (l1 + p3)^2, 
  -mt^2 + (l1 + p1 + p2 - p4)^2, l2^2 - mt^2, -mt^2 + (l2 + p1 + p2)^2, 
  -mt^2 + (l2 + p2)^2, (l1 - l2)^2 - mt^2, (l1 - l2 - p4)^2, (l1 + p2)^2, 
  (l2 + p3)^2, (l2 + p1 + p2 - p4)^2}, {l1^2 - mt^2, -mt^2 + (l1 - p1)^2, 
  -mt^2 + (l1 - p1 - p2)^2, l2^2, -mt^2 + (l2 - p1 - p2 + p4)^2, 
  -mt^2 + (l2 - p3)^2, (l1 - l2)^2 - mt^2, (l1 - l2 - p4)^2, (l1 - p3)^2, 
  (l2 - p1)^2, (l2 - p1 - p2)^2}, {l1^2, (l1 + p2)^2, 
  -mt^2 + (l1 + p2 - p3)^2, -mt^2 + (l1 - p1 + p4)^2, l2^2, 
  -mt^2 + (l2 - p1 + p4)^2, -mt^2 + (l2 + p4)^2, (l1 - l2)^2, (l1 + p4)^2, 
  (l2 + p2)^2, (l2 + p2 - p3)^2}, {l1^2 - mt^2, -mt^2 + (l1 - p1)^2, 
  (l1 - p1 + p3)^2, -mt^2 + (l1 - p1 + p3 + p4)^2, l2^2 - mt^2, 
  -mt^2 + (l2 - p1 - p2 + p3 + p4)^2, (l1 - l2)^2, 
  -mt^2 + (l1 - p1 - p2 + p3 + p4)^2, (l2 - p1)^2, (l2 - p1 + p3)^2, 
  (l2 - p1 + p3 + p4)^2}, {l1^2 - mt^2, (l1 - p3)^2, (l1 + p2 - p3)^2, 
  (l1 - p1 + p4)^2, l2^2 - mt^2, (l2 - p1 + p4)^2, (l2 + p4)^2, (l1 - l2)^2, 
  (l1 + p4)^2, (l2 - p3)^2, (l2 + p2 - p3)^2}, 
 {l1^2, -mt^2 + (l1 - p3)^2, -mt^2 + (l1 + p2 - p3)^2, (l1 + p2 - p3 - p4)^2, 
  l2^2 - mt^2, -mt^2 + (l2 + p2 - p3 - p4)^2, 
  -mt^2 + (l2 + p1 + p2 - p3 - p4)^2, (l1 - l2)^2 - mt^2, 
  (l1 + p1 + p2 - p3 - p4)^2, (l2 - p3)^2, (l2 + p2 - p3)^2}, 
 {l1^2, (l1 + p1)^2, -mt^2 + (l1 + p1 - p4)^2, -mt^2 + (l1 - p2 + p3)^2, 
  l2^2, -mt^2 + (l2 - p2 + p3)^2, -mt^2 + (l2 + p3)^2, (l1 - l2)^2, 
  (l1 + p3)^2, (l2 + p1)^2, (l2 + p1 - p4)^2}, 
 {l1^2, -mt^2 + (l1 + p4)^2, -mt^2 + (l1 + p1 + p2 - p3)^2, l2^2, 
  (l2 + p1 + p2)^2, (l2 + p2)^2, (l1 - l2)^2, -mt^2 + (l1 - l2 - p3)^2, 
  (l1 + p2)^2, (l2 + p4)^2, (l2 + p1 + p2 - p3)^2}, 
 {l1^2, (l1 - p2)^2, (l1 - p1 - p2)^2, -mt^2 + (l1 - p1 - p2 + p3)^2, 
  l2^2 - mt^2, (l2 - p4)^2, (l1 - l2)^2 - mt^2, -mt^2 + (l1 - p4)^2, 
  (l2 - p2)^2, (l2 - p1 - p2)^2, (l2 - p1 - p2 + p3)^2}, 
 {l1^2 - mt^2, (l1 - p3)^2, -mt^2 + (l1 - p3 - p4)^2, 
  -mt^2 + (l1 - p1 - p2)^2, l2^2, (l2 - p1 - p2)^2, (l2 - p1)^2, 
  (l1 - l2)^2 - mt^2, (l1 - p1)^2, (l2 - p3)^2, (l2 - p3 - p4)^2}, 
 {l1^2 - mt^2, -mt^2 + (l1 - p2)^2, -mt^2 + (l1 - p1 - p2)^2, 
  -mt^2 + (l1 - p3 - p4)^2, l2^2 - mt^2, (l2 - p4)^2, (l1 - l2)^2, 
  (l1 - p4)^2, (l2 - p2)^2, (l2 - p1 - p2)^2, (l2 - p3 - p4)^2}, 
 {l1^2, (l1 - p1)^2, -mt^2 + (l1 - p1 + p4)^2, l2^2 - mt^2, 
  -mt^2 + (l2 - p1 + p3 + p4)^2, -mt^2 + (l2 + p2)^2, (l1 - l2)^2 - mt^2, 
  (l1 - l2 - p3)^2, (l1 + p2)^2, (l2 - p1)^2, (l2 - p1 + p4)^2}, 
 {l1^2 - mt^2, (l1 + p4)^2, (l1 - p1 + p4)^2, -mt^2 + (l1 - p1 + p3 + p4)^2, 
  l2^2 - mt^2, -mt^2 + (l2 + p2)^2, (l1 - l2)^2, -mt^2 + (l1 + p2)^2, 
  (l2 + p4)^2, (l2 - p1 + p4)^2, (l2 - p1 + p3 + p4)^2}, 
 {l1^2 - mt^2, -mt^2 + (l1 - p1)^2, -mt^2 + (l1 + p2 - p3 - p4)^2, 
  l2^2 - mt^2, (l2 + p2 - p4)^2, -mt^2 + (l2 + p2)^2, (l1 - l2)^2, 
  -mt^2 + (l1 - l2 - p3)^2, (l1 + p2)^2, (l2 - p1)^2, (l2 + p2 - p3 - p4)^2}, 
 {l1^2 - mt^2, -mt^2 + (l1 + p2)^2, (l1 + p2 - p4)^2, 
  -mt^2 + (l1 + p2 - p3 - p4)^2, l2^2 - mt^2, -mt^2 + (l2 + p2 - p3 - p4)^2, 
  -mt^2 + (l2 - p1)^2, (l1 - l2)^2, (l1 - p1)^2, (l2 + p2)^2, 
  (l2 + p2 - p4)^2}, {l1^2, -mt^2 + (l1 + p3)^2, -mt^2 + (l1 - p2 + p3)^2, 
  -mt^2 + (l1 + p1 - p4)^2, l2^2, (l2 + p1)^2, (l1 - l2)^2, 
  -mt^2 + (l1 - l2 - p4)^2, (l2 + p3)^2, (l2 - p2 + p3)^2, (l2 + p1 - p4)^2}, 
 {l1^2, (l1 - p1)^2, (l1 - p1 - p2)^2, l2^2, (l2 - p3 - p4)^2, 
  -mt^2 + (l2 - p4)^2, (l1 - l2)^2, (l1 - l2 - p1 - p2 + p3 + p4)^2, 
  (l1 - p4)^2, (l2 - p1)^2, (l2 - p1 - p2)^2}, 
 {l1^2, (l1 + p1)^2, -mt^2 + (l1 + p1 - p4)^2, -mt^2 + (l1 + p1 + p2 - p4)^2, 
  l2^2, -mt^2 + (l2 + p1 + p2 - p4)^2, -mt^2 + (l2 + p3)^2, (l1 - l2)^2, 
  (l1 + p3)^2, (l2 + p1)^2, (l2 + p1 - p4)^2}, 
 {l1^2, (l1 + p2)^2, -mt^2 + (l1 + p2 - p4)^2, -mt^2 + (l1 - p1 + p3)^2, 
  l2^2 - mt^2, (l2 - p1 + p3)^2, (l2 + p3)^2, (l1 - l2)^2 - mt^2, 
  (l1 + p3)^2, (l2 + p2)^2, (l2 + p2 - p4)^2}, 
 {l1^2, -mt^2 + (l1 + p3)^2, -mt^2 + (l1 + p1 + p2 - p4)^2, (l1 + p1 + p2)^2, 
  l2^2 - mt^2, -mt^2 + (l2 + p2)^2, (l1 - l2)^2 - mt^2, 
  -mt^2 + (l1 - l2 + p1)^2, (l2 + p3)^2, (l2 + p1 + p2 - p4)^2, 
  (l2 + p1 + p2)^2}, {l1^2 - mt^2, -mt^2 + (l1 - p1)^2, 
  -mt^2 + (l1 + p2 - p3 - p4)^2, (l1 + p2 - p3)^2, l2^2 - mt^2, 
  -mt^2 + (l2 + p2)^2, (l1 - l2)^2, -mt^2 + (l1 + p2)^2, (l2 - p1)^2, 
  (l2 + p2 - p3 - p4)^2, (l2 + p2 - p3)^2}, {l1^2 - mt^2, (l1 + p4)^2, 
  (l1 - p1 + p4)^2, -mt^2 + (l1 - p1 + p3 + p4)^2, l2^2, (l2 + p2)^2, 
  (l1 - l2)^2 - mt^2, -mt^2 + (l1 + p2)^2, (l2 + p4)^2, (l2 - p1 + p4)^2, 
  (l2 - p1 + p3 + p4)^2}, {l1^2 - mt^2, -mt^2 + (l1 - p2)^2, 
  (l1 - p2 + p4)^2, -mt^2 + (l1 - p2 + p3 + p4)^2, l2^2 - mt^2, 
  -mt^2 + (l2 + p1)^2, (l1 - l2)^2, -mt^2 + (l1 + p1)^2, (l2 - p2)^2, 
  (l2 - p2 + p4)^2, (l2 - p2 + p3 + p4)^2}, 
 {l1^2 - mt^2, -mt^2 + (l1 - p1)^2, -mt^2 + (l1 + p2 - p3 - p4)^2, 
  (l1 + p2 - p4)^2, l2^2, -mt^2 + (l2 - p4)^2, (l1 - l2)^2 - mt^2, 
  (l1 - p4)^2, (l2 - p1)^2, (l2 + p2 - p3 - p4)^2, (l2 + p2 - p4)^2}, 
 {l1^2 - mt^2, -mt^2 + (l1 + p1)^2, -mt^2 + (l1 - p2 + p3 + p4)^2, 
  -mt^2 + (l1 + p3 + p4)^2, l2^2 - mt^2, -mt^2 + (l2 + p3 + p4)^2, 
  (l2 + p3)^2, (l1 - l2)^2, (l1 + p3)^2, (l2 + p1)^2, (l2 - p2 + p3 + p4)^2}, 
 {l1^2 - mt^2, -mt^2 + (l1 + p1)^2, (l1 + p1 - p3)^2, (l1 + p1 + p2 - p3)^2, 
  l2^2, -mt^2 + (l2 + p1 + p2 - p3)^2, -mt^2 + (l2 + p4)^2, 
  (l1 - l2)^2 - mt^2, (l1 + p4)^2, (l2 + p1)^2, (l2 + p1 - p3)^2}, 
 {l1^2 - mt^2, -mt^2 + (l1 - p2)^2, (l1 - p2 + p3)^2, 
  -mt^2 + (l1 - p2 + p3 + p4)^2, l2^2, (l2 + p1)^2, (l1 - l2)^2 - mt^2, 
  -mt^2 + (l1 + p1)^2, (l2 - p2)^2, (l2 - p2 + p3)^2, (l2 - p2 + p3 + p4)^2}, 
 {l1^2 - mt^2, -mt^2 + (l1 - p1)^2, -mt^2 + (l1 + p2 - p3 - p4)^2, 
  l2^2 - mt^2, (l2 + p2 - p3)^2, -mt^2 + (l2 + p2)^2, (l1 - l2)^2, 
  -mt^2 + (l1 - l2 - p4)^2, (l1 + p2)^2, (l2 - p1)^2, (l2 + p2 - p3 - p4)^2}, 
 {l1^2, -mt^2 + (l1 + p3)^2, -mt^2 + (l1 - p2 + p3)^2, 
  -mt^2 + (l1 + p1 - p4)^2, l2^2, (l2 + p1)^2, (l1 - l2)^2, (l1 + p1)^2, 
  (l2 + p3)^2, (l2 - p2 + p3)^2, (l2 + p1 - p4)^2}, 
 {l1^2, (l1 - p1)^2, (l1 - p1 - p2)^2, -mt^2 + (l1 - p1 - p2 + p3)^2, l2^2, 
  -mt^2 + (l2 - p4)^2, (l1 - l2)^2, -mt^2 + (l1 - p4)^2, (l2 - p1)^2, 
  (l2 - p1 - p2)^2, (l2 - p1 - p2 + p3)^2}, 
 {l1^2 - mt^2, -mt^2 + (l1 + p2)^2, (l1 + p2 - p3)^2, 
  -mt^2 + (l1 + p2 - p3 - p4)^2, l2^2 - mt^2, -mt^2 + (l2 + p2 - p3 - p4)^2, 
  -mt^2 + (l2 + p1 + p2 - p3 - p4)^2, (l1 - l2)^2, 
  (l1 + p1 + p2 - p3 - p4)^2, (l2 + p2)^2, (l2 + p2 - p3)^2}, 
 {l1^2, -mt^2 + (l1 - p3)^2, -mt^2 + (l1 + p2 - p3)^2, (l1 + p2 - p3 - p4)^2, 
  l2^2 - mt^2, -mt^2 + (l2 + p2 - p3 - p4)^2, -mt^2 + (l2 - p1)^2, 
  (l1 - l2)^2 - mt^2, (l1 - p1)^2, (l2 - p3)^2, (l2 + p2 - p3)^2}, 
 {l1^2, (l1 + p1)^2, (l1 - p2 + p3 + p4)^2, (l1 + p3 + p4)^2, l2^2 - mt^2, 
  -mt^2 + (l2 + p3 + p4)^2, (l2 + p4)^2, (l1 - l2)^2 - mt^2, (l1 + p4)^2, 
  (l2 + p1)^2, (l2 - p2 + p3 + p4)^2}, {l1^2, (l1 + p1)^2, (l1 + p1 + p2)^2, 
  (l1 + p3 + p4)^2, l2^2, (l2 + p3 + p4)^2, -mt^2 + (l2 + p3)^2, (l1 - l2)^2, 
  (l1 + p3)^2, (l2 + p1)^2, (l2 + p1 + p2)^2}, 
 {l1^2 - mt^2, -mt^2 + (l1 - p1)^2, (l1 - p1 + p4)^2, 
  -mt^2 + (l1 - p1 + p3 + p4)^2, l2^2, (l2 + p2)^2, (l1 - l2)^2 - mt^2, 
  -mt^2 + (l1 - l2 - p1 - p2 + p3 + p4)^2, (l2 - p1)^2, (l2 - p1 + p4)^2, 
  (l2 - p1 + p3 + p4)^2}, {l1^2 - mt^2, -mt^2 + (l1 - p2)^2, 
  (l1 - p2 + p4)^2, (l1 - p1 - p2 + p4)^2, l2^2 - mt^2, 
  -mt^2 + (l2 - p1 - p2 + p3 + p4)^2, (l1 - l2)^2, 
  -mt^2 + (l1 - p1 - p2 + p3 + p4)^2, (l2 - p2)^2, (l2 - p2 + p4)^2, 
  (l2 - p1 - p2 + p4)^2}, {l1^2, (l1 - p1)^2, -mt^2 + (l1 - p1 + p4)^2, 
  -mt^2 + (l1 + p2 - p3)^2, l2^2, -mt^2 + (l2 - p3)^2, (l1 - l2)^2, 
  -mt^2 + (l1 - p3)^2, (l2 - p1)^2, (l2 - p1 + p4)^2, (l2 + p2 - p3)^2}, 
 {l1^2, (l1 + p1)^2, (l1 + p1 + p2)^2, -mt^2 + (l1 + p1 + p2 - p3)^2, 
  l2^2 - mt^2, (l2 + p1 + p2 - p3)^2, -mt^2 + (l2 + p1 + p2 - p3 - p4)^2, 
  (l1 - l2)^2 - mt^2, (l1 + p1 + p2 - p3 - p4)^2, (l2 + p1)^2, 
  (l2 + p1 + p2)^2}, {l1^2 - mt^2, -mt^2 + (l1 - p1)^2, 
  -mt^2 + (l1 + p2 - p3 - p4)^2, l2^2, -mt^2 + (l2 + p2 - p4)^2, (l2 + p2)^2, 
  (l1 - l2)^2 - mt^2, (l1 - l2 - p3)^2, (l1 + p2)^2, (l2 - p1)^2, 
  (l2 + p2 - p3 - p4)^2}, {l1^2, -mt^2 + (l1 - p3)^2, 
  -mt^2 + (l1 + p1 - p3)^2, (l1 + p1 - p3 - p4)^2, l2^2, 
  (l2 + p1 - p3 - p4)^2, (l2 - p2)^2, (l1 - l2)^2, (l1 - p2)^2, (l2 - p3)^2, 
  (l2 + p1 - p3)^2}, {l1^2, (l1 + p1)^2, -mt^2 + (l1 + p1 - p4)^2, 
  -mt^2 + (l1 - p2 + p3)^2, l2^2 - mt^2, (l2 - p2 + p3)^2, (l2 + p3)^2, 
  (l1 - l2)^2 - mt^2, (l1 + p3)^2, (l2 + p1)^2, (l2 + p1 - p4)^2}, 
 {l1^2, -mt^2 + (l1 + p3)^2, -mt^2 + (l1 + p1 + p2 - p4)^2, (l1 + p1 + p2)^2, 
  l2^2, (l2 + p2)^2, (l1 - l2)^2, (l1 - l2 + p1)^2, (l2 + p3)^2, 
  (l2 + p1 + p2 - p4)^2, (l2 + p1 + p2)^2}, {l1^2, -mt^2 + (l1 + p3)^2, 
  -mt^2 + (l1 + p1 + p2 - p4)^2, l2^2 - mt^2, (l2 + p1 - p4)^2, 
  -mt^2 + (l2 + p1)^2, (l1 - l2)^2 - mt^2, -mt^2 + (l1 - l2 + p2)^2, 
  (l1 + p1)^2, (l2 + p3)^2, (l2 + p1 + p2 - p4)^2}, 
 {l1^2, (l1 + p2)^2, -mt^2 + (l1 + p2 - p4)^2, (l1 + p2 - p3 - p4)^2, 
  l2^2 - mt^2, -mt^2 + (l2 + p2 - p3 - p4)^2, -mt^2 + (l2 - p1)^2, 
  (l1 - l2)^2 - mt^2, (l1 - p1)^2, (l2 + p2)^2, (l2 + p2 - p4)^2}, 
 {l1^2, -mt^2 + (l1 + p4)^2, (l1 + p3 + p4)^2, (l1 - p2 + p3 + p4)^2, l2^2, 
  (l2 + p1)^2, (l1 - l2)^2, (l1 + p1)^2, (l2 + p4)^2, (l2 + p3 + p4)^2, 
  (l2 - p2 + p3 + p4)^2}, {l1^2, (l1 - p1)^2, -mt^2 + (l1 - p1 + p3)^2, 
  -mt^2 + (l1 - p1 - p2 + p3)^2, l2^2, -mt^2 + (l2 - p4)^2, (l1 - l2)^2, 
  -mt^2 + (l1 - p4)^2, (l2 - p1)^2, (l2 - p1 + p3)^2, (l2 - p1 - p2 + p3)^2}, 
 {l1^2 - mt^2, -mt^2 + (l1 - p1)^2, -mt^2 + (l1 + p2 - p3 - p4)^2, 
  -mt^2 + (l1 - p3 - p4)^2, l2^2, -mt^2 + (l2 - p4)^2, (l1 - l2)^2 - mt^2, 
  (l1 - p4)^2, (l2 - p1)^2, (l2 + p2 - p3 - p4)^2, (l2 - p3 - p4)^2}, 
 {l1^2, (l1 + p2)^2, -mt^2 + (l1 + p2 - p3)^2, -mt^2 + (l1 - p1 + p4)^2, 
  l2^2, -mt^2 + (l2 - p1 + p4)^2, (l2 - p1)^2, (l1 - l2)^2, (l1 - p1)^2, 
  (l2 + p2)^2, (l2 + p2 - p3)^2}, {l1^2, (l1 + p1)^2, 
  -mt^2 + (l1 + p1 - p4)^2, (l1 + p1 - p3 - p4)^2, l2^2 - mt^2, 
  -mt^2 + (l2 + p1 - p3 - p4)^2, -mt^2 + (l2 - p2)^2, (l1 - l2)^2 - mt^2, 
  (l1 - p2)^2, (l2 + p1)^2, (l2 + p1 - p4)^2}, 
 {l1^2, (l1 + p1)^2, -mt^2 + (l1 + p1 - p3)^2, (l1 + p1 - p3 - p4)^2, l2^2, 
  (l2 + p1 - p3 - p4)^2, (l2 + p1 + p2 - p3 - p4)^2, (l1 - l2)^2, 
  (l1 + p1 + p2 - p3 - p4)^2, (l2 + p1)^2, (l2 + p1 - p3)^2}, 
 {l1^2, (l1 - p2)^2, (l1 + p1 - p3 - p4)^2, (l1 - p3 - p4)^2, l2^2 - mt^2, 
  (l2 - p4)^2, (l1 - l2)^2 - mt^2, -mt^2 + (l1 - p4)^2, (l2 - p2)^2, 
  (l2 + p1 - p3 - p4)^2, (l2 - p3 - p4)^2}, 
 {l1^2, (l1 - p1)^2, (l1 - p1 - p2)^2, -mt^2 + (l1 - p1 - p2 + p4)^2, l2^2, 
  -mt^2 + (l2 - p3)^2, (l1 - l2)^2, -mt^2 + (l1 - p3)^2, (l2 - p1)^2, 
  (l2 - p1 - p2)^2, (l2 - p1 - p2 + p4)^2}, 
 {l1^2 - mt^2, -mt^2 + (l1 + p1)^2, (l1 + p1 - p3)^2, 
  -mt^2 + (l1 + p1 - p3 - p4)^2, l2^2 - mt^2, -mt^2 + (l2 + p1 - p3 - p4)^2, 
  -mt^2 + (l2 + p1 + p2 - p3 - p4)^2, (l1 - l2)^2, 
  (l1 + p1 + p2 - p3 - p4)^2, (l2 + p1)^2, (l2 + p1 - p3)^2}, 
 {l1^2 - mt^2, -mt^2 + (l1 - p2)^2, -mt^2 + (l1 + p1 - p3 - p4)^2, 
  -mt^2 + (l1 - p3 - p4)^2, l2^2, -mt^2 + (l2 - p4)^2, (l1 - l2)^2 - mt^2, 
  (l1 - p4)^2, (l2 - p2)^2, (l2 + p1 - p3 - p4)^2, (l2 - p3 - p4)^2}, 
 {l1^2 - mt^2, -mt^2 + (l1 - p1)^2, (l1 - p1 + p3)^2, l2^2, 
  -mt^2 + (l2 + p2 - p4)^2, -mt^2 + (l2 - p4)^2, (l1 - l2)^2 - mt^2, 
  -mt^2 + (l1 - l2 - p1 - p2 + p3 + p4)^2, (l1 - p4)^2, (l2 - p1)^2, 
  (l2 - p1 + p3)^2}, {l1^2 - mt^2, -mt^2 + (l1 + p1)^2, 
  -mt^2 + (l1 + p1 + p2)^2, -mt^2 + (l1 + p3 + p4)^2, l2^2, (l2 + p3 + p4)^2, 
  -mt^2 + (l2 + p4)^2, (l1 - l2)^2 - mt^2, (l1 + p4)^2, (l2 + p1)^2, 
  (l2 + p1 + p2)^2}, {l1^2 - mt^2, -mt^2 + (l1 - p2)^2, 
  -mt^2 + (l1 + p1 - p3 - p4)^2, (l1 + p1 - p3)^2, l2^2 - mt^2, 
  -mt^2 + (l2 + p1)^2, (l1 - l2)^2, -mt^2 + (l1 + p1)^2, (l2 - p2)^2, 
  (l2 + p1 - p3 - p4)^2, (l2 + p1 - p3)^2}, 
 {l1^2, (l1 - p1)^2, -mt^2 + (l1 - p1 + p4)^2, -mt^2 + (l1 - p1 - p2 + p4)^2, 
  l2^2 - mt^2, (l2 - p3)^2, (l1 - l2)^2 - mt^2, -mt^2 + (l1 - p3)^2, 
  (l2 - p1)^2, (l2 - p1 + p4)^2, (l2 - p1 - p2 + p4)^2}, 
 {l1^2 - mt^2, -mt^2 + (l1 - p1)^2, -mt^2 + (l1 + p2 - p3 - p4)^2, 
  -mt^2 + (l1 - p3 - p4)^2, l2^2 - mt^2, (l2 - p4)^2, (l1 - l2)^2, 
  (l1 - p4)^2, (l2 - p1)^2, (l2 + p2 - p3 - p4)^2, (l2 - p3 - p4)^2}, 
 {l1^2, -mt^2 + (l1 + p4)^2, -mt^2 + (l1 - p2 + p4)^2, 
  -mt^2 + (l1 + p1 - p3)^2, l2^2, -mt^2 + (l2 - p3)^2, (l1 - l2)^2, 
  (l1 - l2 + p1)^2, (l2 + p4)^2, (l2 - p2 + p4)^2, (l2 + p1 - p3)^2}, 
 {l1^2, (l1 - p2)^2, (l1 + p1 - p3 - p4)^2, l2^2 - mt^2, (l2 + p1 - p4)^2, 
  (l2 - p4)^2, (l1 - l2)^2 - mt^2, (l1 - l2 - p3)^2, (l1 - p4)^2, 
  (l2 - p2)^2, (l2 + p1 - p3 - p4)^2}, {l1^2 - mt^2, -mt^2 + (l1 - p2)^2, 
  -mt^2 + (l1 + p1 - p3 - p4)^2, -mt^2 + (l1 - p3 - p4)^2, l2^2 - mt^2, 
  (l2 - p3)^2, (l1 - l2)^2, (l1 - p3)^2, (l2 - p2)^2, (l2 + p1 - p3 - p4)^2, 
  (l2 - p3 - p4)^2}, {l1^2 - mt^2, -mt^2 + (l1 + p2)^2, 
  -mt^2 + (l1 - p1 + p3 + p4)^2, (l1 - p1 + p3)^2, l2^2, 
  -mt^2 + (l2 - p1 + p3)^2, -mt^2 + (l2 + p3)^2, (l1 - l2)^2 - mt^2, 
  (l1 + p3)^2, (l2 + p2)^2, (l2 - p1 + p3 + p4)^2}, 
 {l1^2, (l1 - p2)^2, (l1 - p1 - p2)^2, -mt^2 + (l1 - p1 - p2 + p4)^2, l2^2, 
  -mt^2 + (l2 - p3)^2, (l1 - l2)^2, -mt^2 + (l1 - p3)^2, (l2 - p2)^2, 
  (l2 - p1 - p2)^2, (l2 - p1 - p2 + p4)^2}, {l1^2, -mt^2 + (l1 + p4)^2, 
  (l1 + p3 + p4)^2, (l1 - p1 + p3 + p4)^2, l2^2, (l2 + p2)^2, (l1 - l2)^2, 
  (l1 + p2)^2, (l2 + p4)^2, (l2 + p3 + p4)^2, (l2 - p1 + p3 + p4)^2}, 
 {l1^2, -mt^2 + (l1 + p3)^2, (l1 + p3 + p4)^2, l2^2 - mt^2, 
  -mt^2 + (l2 - p2 + p3 + p4)^2, -mt^2 + (l2 - p1 - p2 + p3 + p4)^2, 
  (l1 - l2)^2 - mt^2, -mt^2 + (l1 - l2 + p2)^2, (l1 - p1 - p2 + p3 + p4)^2, 
  (l2 + p3)^2, (l2 + p3 + p4)^2}, {l1^2, (l1 + p2)^2, (l1 + p1 + p2)^2, 
  -mt^2 + (l1 + p1 + p2 - p3)^2, l2^2, -mt^2 + (l2 + p1 + p2 - p3)^2, 
  -mt^2 + (l2 + p4)^2, (l1 - l2)^2, (l1 + p4)^2, (l2 + p2)^2, 
  (l2 + p1 + p2)^2}, {l1^2, -mt^2 + (l1 + p3)^2, 
  -mt^2 + (l1 + p1 + p2 - p4)^2, l2^2, -mt^2 + (l2 + p1 - p4)^2, 
  -mt^2 + (l2 - p4)^2, (l1 - l2)^2, (l1 - l2 + p2)^2, (l1 - p4)^2, 
  (l2 + p3)^2, (l2 + p1 + p2 - p4)^2}, {l1^2 - mt^2, -mt^2 + (l1 + p2)^2, 
  -mt^2 + (l1 + p1 + p2)^2, -mt^2 + (l1 + p3 + p4)^2, l2^2 - mt^2, 
  -mt^2 + (l2 + p3 + p4)^2, (l2 + p3)^2, (l1 - l2)^2, (l1 + p3)^2, 
  (l2 + p2)^2, (l2 + p1 + p2)^2}, {l1^2 - mt^2, -mt^2 + (l1 - p2)^2, 
  (l1 - p2 + p4)^2, l2^2 - mt^2, -mt^2 + (l2 - p2 + p3 + p4)^2, 
  -mt^2 + (l2 - p1 - p2 + p3 + p4)^2, (l1 - l2)^2, -mt^2 + (l1 - l2 - p3)^2, 
  (l1 - p1 - p2 + p3 + p4)^2, (l2 - p2)^2, (l2 - p2 + p4)^2}, 
 {l1^2 - mt^2, (l1 + p3)^2, (l1 - p2 + p3)^2, (l1 - p1 - p2 + p3)^2, 
  l2^2 - mt^2, -mt^2 + (l2 - p1 - p2 + p3 + p4)^2, (l1 - l2)^2, 
  -mt^2 + (l1 - p1 - p2 + p3 + p4)^2, (l2 + p3)^2, (l2 - p2 + p3)^2, 
  (l2 - p1 - p2 + p3)^2}, {l1^2 - mt^2, (l1 + p3)^2, 
  -mt^2 + (l1 + p3 + p4)^2, -mt^2 + (l1 - p1 + p3 + p4)^2, l2^2 - mt^2, 
  -mt^2 + (l2 + p2)^2, (l1 - l2)^2, -mt^2 + (l1 + p2)^2, (l2 + p3)^2, 
  (l2 + p3 + p4)^2, (l2 - p1 + p3 + p4)^2}, {l1^2 - mt^2, (l1 + p3)^2, 
  (l1 - p2 + p3)^2, (l1 + p1 - p4)^2, l2^2, (l2 + p1)^2, (l1 - l2)^2 - mt^2, 
  (l1 - l2 - p4)^2, (l2 + p3)^2, (l2 - p2 + p3)^2, (l2 + p1 - p4)^2}, 
 {l1^2, -mt^2 + (l1 + p3)^2, -mt^2 + (l1 - p2 + p3)^2, 
  -mt^2 + (l1 + p1 - p4)^2, l2^2 - mt^2, -mt^2 + (l2 + p1)^2, 
  (l1 - l2)^2 - mt^2, (l1 + p1)^2, (l2 + p3)^2, (l2 - p2 + p3)^2, 
  (l2 + p1 - p4)^2}, {l1^2, (l1 + p2)^2, -mt^2 + (l1 + p2 - p3)^2, 
  -mt^2 + (l1 - p1 + p4)^2, l2^2 - mt^2, (l2 - p1 + p4)^2, (l2 + p4)^2, 
  (l1 - l2)^2 - mt^2, (l1 + p4)^2, (l2 + p2)^2, (l2 + p2 - p3)^2}, 
 {l1^2, -mt^2 + (l1 + p3)^2, -mt^2 + (l1 - p1 + p3)^2, 
  -mt^2 + (l1 + p2 - p4)^2, l2^2 - mt^2, -mt^2 + (l2 + p2)^2, 
  (l1 - l2)^2 - mt^2, (l1 - l2 - p4)^2, (l2 + p3)^2, (l2 - p1 + p3)^2, 
  (l2 + p2 - p4)^2}, {l1^2 - mt^2, -mt^2 + (l1 + p1)^2, 
  -mt^2 + (l1 - p2 + p3 + p4)^2, (l1 - p2 + p3)^2, l2^2, 
  -mt^2 + (l2 - p2 + p3)^2, (l2 - p2)^2, (l1 - l2)^2 - mt^2, (l1 - p2)^2, 
  (l2 + p1)^2, (l2 - p2 + p3 + p4)^2}, {l1^2 - mt^2, (l1 + p4)^2, 
  (l1 - p2 + p4)^2, (l1 + p1 - p3)^2, l2^2 - mt^2, (l2 - p3)^2, (l1 - l2)^2, 
  (l1 - l2 + p1)^2, (l2 + p4)^2, (l2 - p2 + p4)^2, (l2 + p1 - p3)^2}, 
 {l1^2 - mt^2, -mt^2 + (l1 - p1)^2, (l1 - p1 + p4)^2, 
  -mt^2 + (l1 - p1 + p3 + p4)^2, l2^2 - mt^2, 
  -mt^2 + (l2 - p1 - p2 + p3 + p4)^2, (l1 - l2)^2, 
  -mt^2 + (l1 - p1 - p2 + p3 + p4)^2, (l2 - p1)^2, (l2 - p1 + p4)^2, 
  (l2 - p1 + p3 + p4)^2}, {l1^2 - mt^2, -mt^2 + (l1 - p2)^2, 
  -mt^2 + (l1 + p1 - p3 - p4)^2, l2^2, -mt^2 + (l2 + p1 - p4)^2, 
  -mt^2 + (l2 - p4)^2, (l1 - l2)^2 - mt^2, (l1 - l2 - p3)^2, (l1 - p4)^2, 
  (l2 - p2)^2, (l2 + p1 - p3 - p4)^2}, {l1^2 - mt^2, -mt^2 + (l1 - p1)^2, 
  -mt^2 + (l1 + p2 - p3 - p4)^2, l2^2, -mt^2 + (l2 + p2 - p3)^2, 
  -mt^2 + (l2 - p3)^2, (l1 - l2)^2 - mt^2, (l1 - l2 - p4)^2, (l1 - p3)^2, 
  (l2 - p1)^2, (l2 + p2 - p3 - p4)^2}, {l1^2 - mt^2, (l1 + p3)^2, 
  (l1 - p2 + p3)^2, -mt^2 + (l1 - p2 + p3 + p4)^2, l2^2 - mt^2, 
  -mt^2 + (l2 + p1)^2, (l1 - l2)^2, -mt^2 + (l1 + p1)^2, (l2 + p3)^2, 
  (l2 - p2 + p3)^2, (l2 - p2 + p3 + p4)^2}, 
 {l1^2, (l1 - p1)^2, -mt^2 + (l1 - p1 + p4)^2, l2^2 - mt^2, (l2 + p2 - p3)^2, 
  (l2 - p3)^2, (l1 - l2)^2 - mt^2, -mt^2 + (l1 - l2 - p1 - p2 + p3 + p4)^2, 
  (l1 - p3)^2, (l2 - p1)^2, (l2 - p1 + p4)^2}, 
 {l1^2, (l1 + p2)^2, (l1 + p1 + p2)^2, (l1 + p3 + p4)^2, l2^2, 
  (l2 + p3 + p4)^2, -mt^2 + (l2 + p3)^2, (l1 - l2)^2, (l1 + p3)^2, 
  (l2 + p2)^2, (l2 + p1 + p2)^2}, {l1^2, -mt^2 + (l1 + p4)^2, 
  -mt^2 + (l1 - p1 + p4)^2, -mt^2 + (l1 + p2 - p3)^2, l2^2, (l2 + p2)^2, 
  (l1 - l2)^2, -mt^2 + (l1 - l2 - p3)^2, (l2 + p4)^2, (l2 - p1 + p4)^2, 
  (l2 + p2 - p3)^2}, {l1^2 - mt^2, (l1 + p4)^2, -mt^2 + (l1 + p3 + p4)^2, 
  -mt^2 + (l1 - p2 + p3 + p4)^2, l2^2 - mt^2, -mt^2 + (l2 + p1)^2, 
  (l1 - l2)^2, -mt^2 + (l1 + p1)^2, (l2 + p4)^2, (l2 + p3 + p4)^2, 
  (l2 - p2 + p3 + p4)^2}, {l1^2 - mt^2, (l1 - p3)^2, (l1 + p2 - p3)^2, 
  -mt^2 + (l1 + p2 - p3 - p4)^2, l2^2 - mt^2, -mt^2 + (l2 + p2 - p3 - p4)^2, 
  -mt^2 + (l2 + p1 + p2 - p3 - p4)^2, (l1 - l2)^2, 
  (l1 + p1 + p2 - p3 - p4)^2, (l2 - p3)^2, (l2 + p2 - p3)^2}, 
 {l1^2, -mt^2 + (l1 - p3)^2, -mt^2 + (l1 - p1 - p2 + p4)^2, (l1 - p1 - p2)^2, 
  l2^2, (l2 - p1 - p2)^2, (l2 - p2)^2, (l1 - l2)^2, (l1 - p2)^2, (l2 - p3)^2, 
  (l2 - p1 - p2 + p4)^2}, {l1^2 - mt^2, -mt^2 + (l1 - p1)^2, 
  -mt^2 + (l1 - p1 - p2)^2, (l1 - p1 - p2 + p3)^2, l2^2 - mt^2, 
  -mt^2 + (l2 - p1 - p2 + p3 + p4)^2, (l1 - l2)^2, 
  -mt^2 + (l1 - p1 - p2 + p3 + p4)^2, (l2 - p1)^2, (l2 - p1 - p2)^2, 
  (l2 - p1 - p2 + p3)^2}, {l1^2, -mt^2 + (l1 - p3)^2, 
  -mt^2 + (l1 + p1 - p3)^2, -mt^2 + (l1 - p2 + p4)^2, l2^2, 
  -mt^2 + (l2 - p2 + p4)^2, (l2 - p2)^2, (l1 - l2)^2, (l1 - p2)^2, 
  (l2 - p3)^2, (l2 + p1 - p3)^2}, {l1^2, (l1 + p1)^2, 
  -mt^2 + (l1 + p1 - p3)^2, -mt^2 + (l1 - p2 + p4)^2, l2^2, 
  -mt^2 + (l2 - p2 + p4)^2, -mt^2 + (l2 + p4)^2, (l1 - l2)^2, (l1 + p4)^2, 
  (l2 + p1)^2, (l2 + p1 - p3)^2}, {l1^2 - mt^2, -mt^2 + (l1 - p2)^2, 
  -mt^2 + (l1 - p1 - p2)^2, -mt^2 + (l1 - p3 - p4)^2, l2^2 - mt^2, 
  (l2 - p3)^2, (l1 - l2)^2, (l1 - p3)^2, (l2 - p2)^2, (l2 - p1 - p2)^2, 
  (l2 - p3 - p4)^2}, {l1^2 - mt^2, -mt^2 + (l1 - p2)^2, 
  -mt^2 + (l1 + p1 - p3 - p4)^2, l2^2, -mt^2 + (l2 + p1 - p3)^2, 
  -mt^2 + (l2 - p3)^2, (l1 - l2)^2 - mt^2, (l1 - l2 - p4)^2, (l1 - p3)^2, 
  (l2 - p2)^2, (l2 + p1 - p3 - p4)^2}, {l1^2 - mt^2, -mt^2 + (l1 - p1)^2, 
  -mt^2 + (l1 + p2 - p3 - p4)^2, (l1 + p2 - p4)^2, l2^2, (l2 + p2)^2, 
  (l1 - l2)^2 - mt^2, (l1 - l2 - p4)^2, (l2 - p1)^2, (l2 + p2 - p3 - p4)^2, 
  (l2 + p2 - p4)^2}, {l1^2, -mt^2 + (l1 + p3)^2, 
  -mt^2 + (l1 + p1 + p2 - p4)^2, -mt^2 + (l1 + p2 - p4)^2, l2^2, (l2 + p2)^2, 
  (l1 - l2)^2, (l1 + p2)^2, (l2 + p3)^2, (l2 + p1 + p2 - p4)^2, 
  (l2 + p2 - p4)^2}, {l1^2, -mt^2 + (l1 - p3)^2, -mt^2 + (l1 + p1 - p3)^2, 
  (l1 + p1 - p3 - p4)^2, l2^2 - mt^2, -mt^2 + (l2 + p1 - p3 - p4)^2, 
  -mt^2 + (l2 - p2)^2, (l1 - l2)^2 - mt^2, (l1 - p2)^2, (l2 - p3)^2, 
  (l2 + p1 - p3)^2}, {l1^2, (l1 - p2)^2, -mt^2 + (l1 - p2 + p4)^2, 
  -mt^2 + (l1 - p1 - p2 + p4)^2, l2^2, (l2 - p1 - p2 + p3 + p4)^2, 
  (l1 - l2)^2, (l1 - p1 - p2 + p3 + p4)^2, (l2 - p2)^2, (l2 - p2 + p4)^2, 
  (l2 - p1 - p2 + p4)^2}, {l1^2 - mt^2, -mt^2 + (l1 - p1)^2, 
  -mt^2 + (l1 - p1 - p2)^2, (l1 - p1 - p2 + p4)^2, l2^2 - mt^2, 
  -mt^2 + (l2 - p1 - p2 + p3 + p4)^2, (l1 - l2)^2, 
  -mt^2 + (l1 - p1 - p2 + p3 + p4)^2, (l2 - p1)^2, (l2 - p1 - p2)^2, 
  (l2 - p1 - p2 + p4)^2}, {l1^2, (l1 - p2)^2, -mt^2 + (l1 - p2 + p4)^2, 
  -mt^2 + (l1 - p1 - p2 + p4)^2, l2^2, -mt^2 + (l2 - p3)^2, (l1 - l2)^2, 
  -mt^2 + (l1 - p3)^2, (l2 - p2)^2, (l2 - p2 + p4)^2, (l2 - p1 - p2 + p4)^2}, 
 {l1^2 - mt^2, -mt^2 + (l1 + p1)^2, (l1 + p1 - p4)^2, 
  -mt^2 + (l1 + p1 - p3 - p4)^2, l2^2 - mt^2, -mt^2 + (l2 + p1 - p3 - p4)^2, 
  -mt^2 + (l2 - p2)^2, (l1 - l2)^2, (l1 - p2)^2, (l2 + p1)^2, 
  (l2 + p1 - p4)^2}, {l1^2 - mt^2, -mt^2 + (l1 + p2)^2, 
  -mt^2 + (l1 + p1 + p2)^2, -mt^2 + (l1 + p3 + p4)^2, l2^2, (l2 + p3 + p4)^2, 
  -mt^2 + (l2 + p3)^2, (l1 - l2)^2 - mt^2, (l1 + p3)^2, (l2 + p2)^2, 
  (l2 + p1 + p2)^2}, {l1^2 - mt^2, (l1 - p4)^2, (l1 + p2 - p4)^2, 
  (l1 - p1 + p3)^2, l2^2 - mt^2, (l2 - p1 + p3)^2, (l2 + p3)^2, (l1 - l2)^2, 
  (l1 + p3)^2, (l2 - p4)^2, (l2 + p2 - p4)^2}, 
 {l1^2 - mt^2, -mt^2 + (l1 - p2)^2, (l1 - p2 + p3)^2, (l1 - p1 - p2 + p3)^2, 
  l2^2 - mt^2, -mt^2 + (l2 - p1 - p2 + p3 + p4)^2, (l1 - l2)^2, 
  -mt^2 + (l1 - p1 - p2 + p3 + p4)^2, (l2 - p2)^2, (l2 - p2 + p3)^2, 
  (l2 - p1 - p2 + p3)^2}, {l1^2, -mt^2 + (l1 - p4)^2, 
  -mt^2 + (l1 + p1 - p4)^2, -mt^2 + (l1 - p2 + p3)^2, l2^2, 
  -mt^2 + (l2 - p2 + p3)^2, -mt^2 + (l2 + p3)^2, (l1 - l2)^2, (l1 + p3)^2, 
  (l2 - p4)^2, (l2 + p1 - p4)^2}, {l1^2, -mt^2 + (l1 - p4)^2, 
  -mt^2 + (l1 + p2 - p4)^2, -mt^2 + (l1 - p1 + p3)^2, l2^2 - mt^2, 
  (l2 - p1 + p3)^2, (l2 + p3)^2, (l1 - l2)^2 - mt^2, (l1 + p3)^2, 
  (l2 - p4)^2, (l2 + p2 - p4)^2}, {l1^2 - mt^2, -mt^2 + (l1 + p2)^2, 
  -mt^2 + (l1 - p1 + p3 + p4)^2, (l1 - p1 + p4)^2, l2^2 - mt^2, 
  (l2 - p1 + p4)^2, -mt^2 + (l2 - p1)^2, (l1 - l2)^2, (l1 - p1)^2, 
  (l2 + p2)^2, (l2 - p1 + p3 + p4)^2}, {l1^2, -mt^2 + (l1 + p4)^2, 
  -mt^2 + (l1 + p1 + p2 - p3)^2, l2^2, -mt^2 + (l2 + p2 - p3)^2, 
  -mt^2 + (l2 - p3)^2, (l1 - l2)^2, (l1 - l2 + p1)^2, (l1 - p3)^2, 
  (l2 + p4)^2, (l2 + p1 + p2 - p3)^2}, {l1^2 - mt^2, -mt^2 + (l1 - p1)^2, 
  -mt^2 + (l1 - p1 - p2)^2, -mt^2 + (l1 - p3 - p4)^2, l2^2, 
  -mt^2 + (l2 - p3)^2, (l1 - l2)^2 - mt^2, (l1 - p3)^2, (l2 - p1)^2, 
  (l2 - p1 - p2)^2, (l2 - p3 - p4)^2}, {l1^2, (l1 - p1)^2, (l1 - p1 - p2)^2, 
  -mt^2 + (l1 - p1 - p2 + p4)^2, l2^2 - mt^2, (l2 - p3)^2, 
  (l1 - l2)^2 - mt^2, -mt^2 + (l1 - l2 - p1 - p2 + p3 + p4)^2, (l2 - p1)^2, 
  (l2 - p1 - p2)^2, (l2 - p1 - p2 + p4)^2}, {l1^2, -mt^2 + (l1 - p3)^2, 
  -mt^2 + (l1 - p1 - p2 + p4)^2, (l1 - p1 - p2)^2, l2^2, (l2 - p1 - p2)^2, 
  (l2 - p1)^2, (l1 - l2)^2, (l1 - p1)^2, (l2 - p3)^2, (l2 - p1 - p2 + p4)^2}, 
 {l1^2, -mt^2 + (l1 + p3)^2, (l1 + p3 + p4)^2, (l1 - p1 + p3 + p4)^2, l2^2, 
  (l2 + p2)^2, (l1 - l2)^2, (l1 + p2)^2, (l2 + p3)^2, (l2 + p3 + p4)^2, 
  (l2 - p1 + p3 + p4)^2}, {l1^2 - mt^2, -mt^2 + (l1 - p2)^2, 
  (l1 - p2 + p4)^2, -mt^2 + (l1 - p2 + p3 + p4)^2, l2^2, (l2 + p1)^2, 
  (l1 - l2)^2 - mt^2, -mt^2 + (l1 - l2 - p1 - p2 + p3 + p4)^2, (l2 - p2)^2, 
  (l2 - p2 + p4)^2, (l2 - p2 + p3 + p4)^2}, 
 {l1^2, (l1 - p1)^2, (l1 - p1 - p2)^2, l2^2 - mt^2, -mt^2 + (l2 - p3 - p4)^2, 
  (l2 - p4)^2, (l1 - l2)^2 - mt^2, -mt^2 + (l1 - l2 - p1 - p2 + p3 + p4)^2, 
  (l1 - p4)^2, (l2 - p1)^2, (l2 - p1 - p2)^2}, 
 {l1^2, (l1 - p2)^2, -mt^2 + (l1 - p2 + p3)^2, (l1 - p2 + p3 + p4)^2, l2^2, 
  (l2 + p1)^2, (l1 - l2)^2, (l1 - l2 - p1 - p2 + p3 + p4)^2, (l2 - p2)^2, 
  (l2 - p2 + p3)^2, (l2 - p2 + p3 + p4)^2}, 
 {l1^2, (l1 - p2)^2, -mt^2 + (l1 - p2 + p4)^2, -mt^2 + (l1 + p1 - p3)^2, 
  l2^2, -mt^2 + (l2 - p3)^2, (l1 - l2)^2, (l1 - l2 + p1)^2, (l2 - p2)^2, 
  (l2 - p2 + p4)^2, (l2 + p1 - p3)^2}, {l1^2, -mt^2 + (l1 + p3)^2, 
  -mt^2 + (l1 + p1 + p2 - p4)^2, l2^2 - mt^2, (l2 + p2 - p4)^2, 
  -mt^2 + (l2 + p2)^2, (l1 - l2)^2 - mt^2, -mt^2 + (l1 - l2 + p1)^2, 
  (l1 + p2)^2, (l2 + p3)^2, (l2 + p1 + p2 - p4)^2}, 
 {l1^2 - mt^2, -mt^2 + (l1 - p1)^2, (l1 - p1 + p4)^2, l2^2, 
  -mt^2 + (l2 + p2 - p3)^2, (l2 + p2)^2, (l1 - l2)^2 - mt^2, 
  -mt^2 + (l1 - l2 - p1 - p2 + p3 + p4)^2, (l1 + p2)^2, (l2 - p1)^2, 
  (l2 - p1 + p4)^2}, {l1^2 - mt^2, -mt^2 + (l1 + p1)^2, (l1 + p1 - p4)^2, 
  (l1 + p1 + p2 - p4)^2, l2^2 - mt^2, (l2 + p1 + p2 - p4)^2, 
  -mt^2 + (l2 + p1 + p2 - p3 - p4)^2, (l1 - l2)^2, 
  (l1 + p1 + p2 - p3 - p4)^2, (l2 + p1)^2, (l2 + p1 - p4)^2}, 
 {l1^2 - mt^2, (l1 - p3)^2, -mt^2 + (l1 - p3 - p4)^2, 
  -mt^2 + (l1 - p1 - p2)^2, l2^2, (l2 - p1 - p2)^2, (l2 - p2)^2, 
  (l1 - l2)^2 - mt^2, (l1 - p2)^2, (l2 - p3)^2, (l2 - p3 - p4)^2}, 
 {l1^2 - mt^2, -mt^2 + (l1 - p1)^2, (l1 - p1 + p3)^2, (l1 - p1 - p2 + p3)^2, 
  l2^2 - mt^2, -mt^2 + (l2 - p1 - p2 + p3 + p4)^2, (l1 - l2)^2, 
  -mt^2 + (l1 - p1 - p2 + p3 + p4)^2, (l2 - p1)^2, (l2 - p1 + p3)^2, 
  (l2 - p1 - p2 + p3)^2}, {l1^2, (l1 - p1)^2, (l1 - p1 - p2)^2, 
  -mt^2 + (l1 - p1 - p2 + p4)^2, l2^2 - mt^2, (l2 - p3)^2, 
  (l1 - l2)^2 - mt^2, -mt^2 + (l1 - p3)^2, (l2 - p1)^2, (l2 - p1 - p2)^2, 
  (l2 - p1 - p2 + p4)^2}, {l1^2, (l1 - p1)^2, -mt^2 + (l1 - p1 + p3)^2, 
  (l1 - p1 + p3 + p4)^2, l2^2 - mt^2, -mt^2 + (l2 - p1 - p2 + p3 + p4)^2, 
  (l1 - l2)^2 - mt^2, (l1 - p1 - p2 + p3 + p4)^2, (l2 - p1)^2, 
  (l2 - p1 + p3)^2, (l2 - p1 + p3 + p4)^2}, 
 {l1^2 - mt^2, -mt^2 + (l1 + p2)^2, (l1 + p2 - p3)^2, 
  -mt^2 + (l1 + p2 - p3 - p4)^2, l2^2 - mt^2, -mt^2 + (l2 + p2 - p3 - p4)^2, 
  -mt^2 + (l2 - p1)^2, (l1 - l2)^2, (l1 - p1)^2, (l2 + p2)^2, 
  (l2 + p2 - p3)^2}, {l1^2 - mt^2, -mt^2 + (l1 - p1)^2, 
  -mt^2 + (l1 + p2 - p3 - p4)^2, (l1 + p2 - p3)^2, l2^2 - mt^2, (l2 - p3)^2, 
  (l1 - l2)^2, (l1 - p3)^2, (l2 - p1)^2, (l2 + p2 - p3 - p4)^2, 
  (l2 + p2 - p3)^2}, {l1^2 - mt^2, -mt^2 + (l1 + p2)^2, 
  -mt^2 + (l1 - p1 + p3 + p4)^2, (l1 - p1 + p4)^2, l2^2 - mt^2, 
  (l2 - p1 + p4)^2, (l2 + p4)^2, (l1 - l2)^2, (l1 + p4)^2, (l2 + p2)^2, 
  (l2 - p1 + p3 + p4)^2}, {l1^2 - mt^2, (l1 - p4)^2, 
  -mt^2 + (l1 - p3 - p4)^2, -mt^2 + (l1 - p1 - p2)^2, l2^2, (l2 - p1 - p2)^2, 
  (l2 - p1)^2, (l1 - l2)^2 - mt^2, (l1 - p1)^2, (l2 - p4)^2, 
  (l2 - p3 - p4)^2}, {l1^2, -mt^2 + (l1 + p3)^2, 
  -mt^2 + (l1 + p1 + p2 - p4)^2, -mt^2 + (l1 + p1 - p4)^2, l2^2 - mt^2, 
  -mt^2 + (l2 + p1)^2, (l1 - l2)^2 - mt^2, (l1 + p1)^2, (l2 + p3)^2, 
  (l2 + p1 + p2 - p4)^2, (l2 + p1 - p4)^2}, 
 {l1^2 - mt^2, -mt^2 + (l1 - p1)^2, (l1 - p1 + p3)^2, 
  -mt^2 + (l1 - p1 + p3 + p4)^2, l2^2, (l2 + p2)^2, (l1 - l2)^2 - mt^2, 
  -mt^2 + (l1 + p2)^2, (l2 - p1)^2, (l2 - p1 + p3)^2, (l2 - p1 + p3 + p4)^2}, 
 {l1^2 - mt^2, -mt^2 + (l1 - p2)^2, -mt^2 + (l1 + p1 - p3 - p4)^2, 
  l2^2 - mt^2, -mt^2 + (l2 - p3 - p4)^2, (l2 - p3)^2, (l1 - l2)^2, 
  (l1 - l2 + p1)^2, (l1 - p3)^2, (l2 - p2)^2, (l2 + p1 - p3 - p4)^2}, 
 {l1^2, (l1 - p1)^2, (l1 + p2 - p3 - p4)^2, (l1 - p3 - p4)^2, l2^2 - mt^2, 
  (l2 - p4)^2, (l1 - l2)^2 - mt^2, -mt^2 + (l1 - p4)^2, (l2 - p1)^2, 
  (l2 + p2 - p3 - p4)^2, (l2 - p3 - p4)^2}, 
 {l1^2, (l1 - p2)^2, (l1 - p1 - p2)^2, -mt^2 + (l1 - p1 - p2 + p4)^2, 
  l2^2 - mt^2, (l2 - p3)^2, (l1 - l2)^2 - mt^2, -mt^2 + (l1 - p3)^2, 
  (l2 - p2)^2, (l2 - p1 - p2)^2, (l2 - p1 - p2 + p4)^2}, 
 {l1^2 - mt^2, -mt^2 + (l1 - p1)^2, -mt^2 + (l1 - p1 - p2)^2, 
  -mt^2 + (l1 - p3 - p4)^2, l2^2, -mt^2 + (l2 - p4)^2, (l1 - l2)^2 - mt^2, 
  (l1 - p4)^2, (l2 - p1)^2, (l2 - p1 - p2)^2, (l2 - p3 - p4)^2}, 
 {l1^2 - mt^2, -mt^2 + (l1 - p2)^2, -mt^2 + (l1 + p1 - p3 - p4)^2, 
  -mt^2 + (l1 - p3 - p4)^2, l2^2 - mt^2, (l2 - p4)^2, (l1 - l2)^2, 
  (l1 - p4)^2, (l2 - p2)^2, (l2 + p1 - p3 - p4)^2, (l2 - p3 - p4)^2}, 
 {l1^2 - mt^2, -mt^2 + (l1 + p1)^2, (l1 + p1 - p3)^2, (l1 + p1 + p2 - p3)^2, 
  l2^2 - mt^2, (l2 + p1 + p2 - p3)^2, -mt^2 + (l2 + p1 + p2 - p3 - p4)^2, 
  (l1 - l2)^2, (l1 + p1 + p2 - p3 - p4)^2, (l2 + p1)^2, (l2 + p1 - p3)^2}, 
 {l1^2, (l1 - p1)^2, -mt^2 + (l1 - p1 + p4)^2, -mt^2 + (l1 + p2 - p3)^2, 
  l2^2, (l2 + p2)^2, (l1 - l2)^2, (l1 + p2)^2, (l2 - p1)^2, (l2 - p1 + p4)^2, 
  (l2 + p2 - p3)^2}, {l1^2 - mt^2, (l1 + p3)^2, (l1 - p1 + p3)^2, 
  -mt^2 + (l1 - p1 + p3 + p4)^2, l2^2 - mt^2, -mt^2 + (l2 + p2)^2, 
  (l1 - l2)^2, -mt^2 + (l1 + p2)^2, (l2 + p3)^2, (l2 - p1 + p3)^2, 
  (l2 - p1 + p3 + p4)^2}, {l1^2 - mt^2, (l1 + p4)^2, (l1 - p2 + p4)^2, 
  -mt^2 + (l1 - p2 + p3 + p4)^2, l2^2 - mt^2, -mt^2 + (l2 + p1)^2, 
  (l1 - l2)^2, -mt^2 + (l1 + p1)^2, (l2 + p4)^2, (l2 - p2 + p4)^2, 
  (l2 - p2 + p3 + p4)^2}, {l1^2, (l1 - p1)^2, (l1 + p2 - p3 - p4)^2, 
  (l1 - p3 - p4)^2, l2^2 - mt^2, (l2 - p3)^2, (l1 - l2)^2 - mt^2, 
  (l1 - l2 - p4)^2, (l2 - p1)^2, (l2 + p2 - p3 - p4)^2, (l2 - p3 - p4)^2}, 
 {l1^2, -mt^2 + (l1 + p3)^2, -mt^2 + (l1 - p1 + p3)^2, 
  -mt^2 + (l1 - p1 - p2 + p3)^2, l2^2 - mt^2, 
  -mt^2 + (l2 - p1 - p2 + p3 + p4)^2, (l1 - l2)^2 - mt^2, 
  (l1 - p1 - p2 + p3 + p4)^2, (l2 + p3)^2, (l2 - p1 + p3)^2, 
  (l2 - p1 - p2 + p3)^2}, {l1^2 - mt^2, (l1 - p3)^2, (l1 + p1 - p3)^2, 
  -mt^2 + (l1 + p1 - p3 - p4)^2, l2^2 - mt^2, -mt^2 + (l2 + p1 - p3 - p4)^2, 
  -mt^2 + (l2 + p1 + p2 - p3 - p4)^2, (l1 - l2)^2, 
  (l1 + p1 + p2 - p3 - p4)^2, (l2 - p3)^2, (l2 + p1 - p3)^2}, 
 {l1^2, (l1 - p1)^2, -mt^2 + (l1 - p1 + p4)^2, -mt^2 + (l1 - p1 - p2 + p4)^2, 
  l2^2, (l2 - p1 - p2 + p3 + p4)^2, (l1 - l2)^2, (l1 - p1 - p2 + p3 + p4)^2, 
  (l2 - p1)^2, (l2 - p1 + p4)^2, (l2 - p1 - p2 + p4)^2}, 
 {l1^2 - mt^2, -mt^2 + (l1 - p1)^2, -mt^2 + (l1 + p2 - p3 - p4)^2, 
  (l1 + p2 - p4)^2, l2^2, (l2 + p2)^2, (l1 - l2)^2 - mt^2, 
  -mt^2 + (l1 + p2)^2, (l2 - p1)^2, (l2 + p2 - p3 - p4)^2, (l2 + p2 - p4)^2}, 
 {l1^2, (l1 - p1)^2, (l1 - p1 - p2)^2, -mt^2 + (l1 - p1 - p2 + p3)^2, 
  l2^2 - mt^2, (l2 - p4)^2, (l1 - l2)^2 - mt^2, 
  -mt^2 + (l1 - l2 - p1 - p2 + p3 + p4)^2, (l2 - p1)^2, (l2 - p1 - p2)^2, 
  (l2 - p1 - p2 + p3)^2}, {l1^2 - mt^2, -mt^2 + (l1 + p1)^2, 
  -mt^2 + (l1 - p2 + p3 + p4)^2, (l1 - p2 + p3)^2, l2^2 - mt^2, 
  (l2 - p2 + p3)^2, -mt^2 + (l2 - p2)^2, (l1 - l2)^2, (l1 - p2)^2, 
  (l2 + p1)^2, (l2 - p2 + p3 + p4)^2}, {l1^2 - mt^2, (l1 + p3)^2, 
  -mt^2 + (l1 + p3 + p4)^2, -mt^2 + (l1 - p1 + p3 + p4)^2, l2^2, (l2 + p2)^2, 
  (l1 - l2)^2 - mt^2, -mt^2 + (l1 + p2)^2, (l2 + p3)^2, (l2 + p3 + p4)^2, 
  (l2 - p1 + p3 + p4)^2}, {l1^2, -mt^2 + (l1 + p4)^2, 
  -mt^2 + (l1 - p2 + p4)^2, -mt^2 + (l1 + p1 - p3)^2, l2^2 - mt^2, 
  (l2 - p3)^2, (l1 - l2)^2 - mt^2, -mt^2 + (l1 - l2 + p1)^2, (l2 + p4)^2, 
  (l2 - p2 + p4)^2, (l2 + p1 - p3)^2}, {l1^2, (l1 - p1)^2, 
  (l1 + p2 - p3 - p4)^2, (l1 - p3 - p4)^2, l2^2, -mt^2 + (l2 - p3)^2, 
  (l1 - l2)^2, -mt^2 + (l1 - p3)^2, (l2 - p1)^2, (l2 + p2 - p3 - p4)^2, 
  (l2 - p3 - p4)^2}, {l1^2 - mt^2, -mt^2 + (l1 + p2)^2, 
  -mt^2 + (l1 + p1 + p2)^2, (l1 + p1 + p2 - p3)^2, l2^2, 
  -mt^2 + (l2 + p1 + p2 - p3)^2, -mt^2 + (l2 + p4)^2, (l1 - l2)^2 - mt^2, 
  (l1 + p4)^2, (l2 + p2)^2, (l2 + p1 + p2)^2}, 
 {l1^2 - mt^2, -mt^2 + (l1 + p1)^2, -mt^2 + (l1 + p1 + p2)^2, 
  (l1 + p1 + p2 - p4)^2, l2^2 - mt^2, (l2 + p1 + p2 - p4)^2, 
  -mt^2 + (l2 + p1 + p2 - p3 - p4)^2, (l1 - l2)^2, 
  (l1 + p1 + p2 - p3 - p4)^2, (l2 + p1)^2, (l2 + p1 + p2)^2}, 
 {l1^2, -mt^2 + (l1 + p3)^2, -mt^2 + (l1 - p1 + p3)^2, 
  -mt^2 + (l1 + p2 - p4)^2, l2^2 - mt^2, -mt^2 + (l2 + p2)^2, 
  (l1 - l2)^2 - mt^2, (l1 + p2)^2, (l2 + p3)^2, (l2 - p1 + p3)^2, 
  (l2 + p2 - p4)^2}, {l1^2, -mt^2 + (l1 + p3)^2, -mt^2 + (l1 - p1 + p3)^2, 
  -mt^2 + (l1 - p1 - p2 + p3)^2, l2^2, (l2 - p1 - p2 + p3 + p4)^2, 
  (l1 - l2)^2, (l1 - p1 - p2 + p3 + p4)^2, (l2 + p3)^2, (l2 - p1 + p3)^2, 
  (l2 - p1 - p2 + p3)^2}, {l1^2 - mt^2, (l1 + p3)^2, 
  -mt^2 + (l1 + p3 + p4)^2, -mt^2 + (l1 - p2 + p3 + p4)^2, l2^2 - mt^2, 
  -mt^2 + (l2 + p1)^2, (l1 - l2)^2, -mt^2 + (l1 + p1)^2, (l2 + p3)^2, 
  (l2 + p3 + p4)^2, (l2 - p2 + p3 + p4)^2}, 
 {l1^2, (l1 - p2)^2, (l1 - p1 - p2)^2, -mt^2 + (l1 - p1 - p2 + p4)^2, 
  l2^2 - mt^2, -mt^2 + (l2 - p1 - p2 + p3 + p4)^2, (l1 - l2)^2 - mt^2, 
  (l1 - p1 - p2 + p3 + p4)^2, (l2 - p2)^2, (l2 - p1 - p2)^2, 
  (l2 - p1 - p2 + p4)^2}, {l1^2, (l1 - p1)^2, -mt^2 + (l1 - p1 + p3)^2, 
  -mt^2 + (l1 - p1 - p2 + p3)^2, l2^2, (l2 - p1 - p2 + p3 + p4)^2, 
  (l1 - l2)^2, (l1 - p1 - p2 + p3 + p4)^2, (l2 - p1)^2, (l2 - p1 + p3)^2, 
  (l2 - p1 - p2 + p3)^2}, {l1^2, (l1 - p1)^2, (l1 - p1 - p2)^2, l2^2, 
  (l2 - p3 - p4)^2, -mt^2 + (l2 - p3)^2, (l1 - l2)^2, 
  (l1 - l2 - p1 - p2 + p3 + p4)^2, (l1 - p3)^2, (l2 - p1)^2, 
  (l2 - p1 - p2)^2}, {l1^2, -mt^2 + (l1 + p3)^2, 
  -mt^2 + (l1 + p1 + p2 - p4)^2, -mt^2 + (l1 + p2 - p4)^2, l2^2 - mt^2, 
  -mt^2 + (l2 + p2)^2, (l1 - l2)^2 - mt^2, (l1 + p2)^2, (l2 + p3)^2, 
  (l2 + p1 + p2 - p4)^2, (l2 + p2 - p4)^2}, 
 {l1^2 - mt^2, -mt^2 + (l1 - p1)^2, -mt^2 + (l1 + p2 - p3 - p4)^2, 
  (l1 + p2 - p4)^2, l2^2 - mt^2, -mt^2 + (l2 + p2)^2, (l1 - l2)^2, 
  -mt^2 + (l1 - l2 - p4)^2, (l2 - p1)^2, (l2 + p2 - p3 - p4)^2, 
  (l2 + p2 - p4)^2}, {l1^2, -mt^2 + (l1 - p3)^2, -mt^2 + (l1 + p1 - p3)^2, 
  -mt^2 + (l1 - p2 + p4)^2, l2^2, -mt^2 + (l2 - p2 + p4)^2, 
  -mt^2 + (l2 + p4)^2, (l1 - l2)^2, (l1 + p4)^2, (l2 - p3)^2, 
  (l2 + p1 - p3)^2}, {l1^2 - mt^2, -mt^2 + (l1 - p2)^2, 
  -mt^2 + (l1 + p1 - p3 - p4)^2, (l1 + p1 - p3)^2, l2^2, -mt^2 + (l2 - p3)^2, 
  (l1 - l2)^2 - mt^2, -mt^2 + (l1 - l2 + p1)^2, (l2 - p2)^2, 
  (l2 + p1 - p3 - p4)^2, (l2 + p1 - p3)^2}, 
 {l1^2 - mt^2, -mt^2 + (l1 - p1)^2, (l1 - p1 + p4)^2, (l1 - p1 - p2 + p4)^2, 
  l2^2 - mt^2, -mt^2 + (l2 - p1 - p2 + p3 + p4)^2, (l1 - l2)^2, 
  -mt^2 + (l1 - p1 - p2 + p3 + p4)^2, (l2 - p1)^2, (l2 - p1 + p4)^2, 
  (l2 - p1 - p2 + p4)^2}, {l1^2, (l1 - p1)^2, (l1 - p1 - p2)^2, 
  -mt^2 + (l1 - p1 - p2 + p4)^2, l2^2, (l2 - p1 - p2 + p3 + p4)^2, 
  (l1 - l2)^2, (l1 - p1 - p2 + p3 + p4)^2, (l2 - p1)^2, (l2 - p1 - p2)^2, 
  (l2 - p1 - p2 + p4)^2}, {l1^2, -mt^2 + (l1 + p3)^2, 
  -mt^2 + (l1 + p1 + p2 - p4)^2, l2^2 - mt^2, (l2 + p1 - p4)^2, (l2 - p4)^2, 
  (l1 - l2)^2 - mt^2, -mt^2 + (l1 - l2 + p2)^2, (l1 - p4)^2, (l2 + p3)^2, 
  (l2 + p1 + p2 - p4)^2}, {l1^2 - mt^2, (l1 + p3)^2, 
  -mt^2 + (l1 + p3 + p4)^2, -mt^2 + (l1 + p1 + p2)^2, l2^2 - mt^2, 
  -mt^2 + (l2 + p2)^2, (l1 - l2)^2, (l1 - l2 + p1)^2, (l2 + p3)^2, 
  (l2 + p3 + p4)^2, (l2 + p1 + p2)^2}, {l1^2 - mt^2, -mt^2 + (l1 - p1)^2, 
  (l1 - p1 + p3)^2, -mt^2 + (l1 - p1 + p3 + p4)^2, l2^2, (l2 + p2)^2, 
  (l1 - l2)^2 - mt^2, -mt^2 + (l1 - l2 - p1 - p2 + p3 + p4)^2, (l2 - p1)^2, 
  (l2 - p1 + p3)^2, (l2 - p1 + p3 + p4)^2}, {l1^2, -mt^2 + (l1 + p4)^2, 
  -mt^2 + (l1 + p1 + p2 - p3)^2, l2^2, -mt^2 + (l2 + p1 - p3)^2, 
  -mt^2 + (l2 - p3)^2, (l1 - l2)^2, (l1 - l2 + p2)^2, (l1 - p3)^2, 
  (l2 + p4)^2, (l2 + p1 + p2 - p3)^2}, {l1^2 - mt^2, -mt^2 + (l1 + p1)^2, 
  -mt^2 + (l1 - p2 + p3 + p4)^2, (l1 - p2 + p4)^2, l2^2 - mt^2, 
  (l2 - p2 + p4)^2, (l2 + p4)^2, (l1 - l2)^2, (l1 + p4)^2, (l2 + p1)^2, 
  (l2 - p2 + p3 + p4)^2}, {l1^2, -mt^2 + (l1 + p3)^2, 
  -mt^2 + (l1 - p2 + p3)^2, (l1 - p2 + p3 + p4)^2, l2^2 - mt^2, 
  -mt^2 + (l2 + p1)^2, (l1 - l2)^2 - mt^2, 
  -mt^2 + (l1 - l2 - p1 - p2 + p3 + p4)^2, (l2 + p3)^2, (l2 - p2 + p3)^2, 
  (l2 - p2 + p3 + p4)^2}, {l1^2, (l1 - p1)^2, (l1 - p1 - p2)^2, l2^2 - mt^2, 
  -mt^2 + (l2 - p3 - p4)^2, (l2 - p3)^2, (l1 - l2)^2 - mt^2, 
  -mt^2 + (l1 - l2 - p1 - p2 + p3 + p4)^2, (l1 - p3)^2, (l2 - p1)^2, 
  (l2 - p1 - p2)^2}, {l1^2, (l1 - p1)^2, -mt^2 + (l1 - p1 + p4)^2, 
  (l1 - p1 + p3 + p4)^2, l2^2 - mt^2, -mt^2 + (l2 + p2)^2, 
  (l1 - l2)^2 - mt^2, -mt^2 + (l1 - l2 - p1 - p2 + p3 + p4)^2, (l2 - p1)^2, 
  (l2 - p1 + p4)^2, (l2 - p1 + p3 + p4)^2}, 
 {l1^2 - mt^2, -mt^2 + (l1 - p2)^2, -mt^2 + (l1 + p1 - p3 - p4)^2, 
  (l1 + p1 - p4)^2, l2^2, (l2 + p1)^2, (l1 - l2)^2 - mt^2, (l1 - l2 - p4)^2, 
  (l2 - p2)^2, (l2 + p1 - p3 - p4)^2, (l2 + p1 - p4)^2}, 
 {l1^2, (l1 - p2)^2, -mt^2 + (l1 - p2 + p3)^2, -mt^2 + (l1 - p1 - p2 + p3)^2, 
  l2^2 - mt^2, -mt^2 + (l2 - p1 - p2 + p3 + p4)^2, (l1 - l2)^2 - mt^2, 
  (l1 - p1 - p2 + p3 + p4)^2, (l2 - p2)^2, (l2 - p2 + p3)^2, 
  (l2 - p1 - p2 + p3)^2}, {l1^2 - mt^2, -mt^2 + (l1 - p1)^2, 
  -mt^2 + (l1 - p1 - p2)^2, -mt^2 + (l1 - p3 - p4)^2, l2^2, 
  -mt^2 + (l2 - p3)^2, (l1 - l2)^2 - mt^2, (l1 - l2 - p4)^2, (l2 - p1)^2, 
  (l2 - p1 - p2)^2, (l2 - p3 - p4)^2}, {l1^2, (l1 + p1)^2, (l1 + p1 + p2)^2, 
  -mt^2 + (l1 + p1 + p2 - p4)^2, l2^2, -mt^2 + (l2 + p1 + p2 - p4)^2, 
  -mt^2 + (l2 + p3)^2, (l1 - l2)^2, (l1 + p3)^2, (l2 + p1)^2, 
  (l2 + p1 + p2)^2}, {l1^2, (l1 - p2)^2, (l1 - p1 - p2)^2, 
  -mt^2 + (l1 - p1 - p2 + p4)^2, l2^2, (l2 - p1 - p2 + p3 + p4)^2, 
  (l1 - l2)^2, (l1 - p1 - p2 + p3 + p4)^2, (l2 - p2)^2, (l2 - p1 - p2)^2, 
  (l2 - p1 - p2 + p4)^2}, {l1^2, (l1 + p2)^2, -mt^2 + (l1 + p2 - p3)^2, 
  (l1 + p2 - p3 - p4)^2, l2^2, (l2 + p2 - p3 - p4)^2, (l2 - p1)^2, 
  (l1 - l2)^2, (l1 - p1)^2, (l2 + p2)^2, (l2 + p2 - p3)^2}, 
 {l1^2, (l1 - p1)^2, -mt^2 + (l1 - p1 + p3)^2, l2^2 - mt^2, 
  -mt^2 + (l2 - p1 + p3 + p4)^2, -mt^2 + (l2 + p2)^2, (l1 - l2)^2 - mt^2, 
  (l1 - l2 - p4)^2, (l1 + p2)^2, (l2 - p1)^2, (l2 - p1 + p3)^2}, 
 {l1^2, -mt^2 + (l1 + p3)^2, (l1 + p3 + p4)^2, l2^2 - mt^2, 
  -mt^2 + (l2 - p1 + p3 + p4)^2, -mt^2 + (l2 - p1 - p2 + p3 + p4)^2, 
  (l1 - l2)^2 - mt^2, -mt^2 + (l1 - l2 + p1)^2, (l1 - p1 - p2 + p3 + p4)^2, 
  (l2 + p3)^2, (l2 + p3 + p4)^2}, {l1^2, -mt^2 + (l1 + p3)^2, 
  -mt^2 + (l1 - p1 + p3)^2, -mt^2 + (l1 - p1 - p2 + p3)^2, l2^2, 
  -mt^2 + (l2 - p4)^2, (l1 - l2)^2, -mt^2 + (l1 - p4)^2, (l2 + p3)^2, 
  (l2 - p1 + p3)^2, (l2 - p1 - p2 + p3)^2}, 
 {l1^2, (l1 - p2)^2, (l1 + p1 - p3 - p4)^2, l2^2 - mt^2, (l2 + p1 - p3)^2, 
  (l2 - p3)^2, (l1 - l2)^2 - mt^2, (l1 - l2 - p4)^2, (l1 - p3)^2, 
  (l2 - p2)^2, (l2 + p1 - p3 - p4)^2}, {l1^2, (l1 + p1)^2, 
  -mt^2 + (l1 + p1 - p3)^2, -mt^2 + (l1 + p1 + p2 - p3)^2, l2^2 - mt^2, 
  (l2 + p1 + p2 - p3)^2, -mt^2 + (l2 + p1 + p2 - p3 - p4)^2, 
  (l1 - l2)^2 - mt^2, (l1 + p1 + p2 - p3 - p4)^2, (l2 + p1)^2, 
  (l2 + p1 - p3)^2}, {l1^2, (l1 + p1)^2, (l1 + p1 + p2)^2, 
  -mt^2 + (l1 + p1 + p2 - p4)^2, l2^2 - mt^2, (l2 + p1 + p2 - p4)^2, 
  -mt^2 + (l2 + p1 + p2 - p3 - p4)^2, (l1 - l2)^2 - mt^2, 
  (l1 + p1 + p2 - p3 - p4)^2, (l2 + p1)^2, (l2 + p1 + p2)^2}, 
 {l1^2 - mt^2, -mt^2 + (l1 - p1)^2, -mt^2 + (l1 - p1 - p2)^2, 
  -mt^2 + (l1 - p3 - p4)^2, l2^2 - mt^2, (l2 - p3)^2, (l1 - l2)^2, 
  -mt^2 + (l1 - l2 - p4)^2, (l2 - p1)^2, (l2 - p1 - p2)^2, (l2 - p3 - p4)^2}, 
 {l1^2 - mt^2, -mt^2 + (l1 - p1)^2, -mt^2 + (l1 - p1 - p2)^2, l2^2, 
  (l2 - p3 - p4)^2, -mt^2 + (l2 - p3)^2, (l1 - l2)^2 - mt^2, 
  -mt^2 + (l1 - l2 - p1 - p2 + p3 + p4)^2, (l1 - p3)^2, (l2 - p1)^2, 
  (l2 - p1 - p2)^2}, {l1^2, (l1 - p1)^2, (l1 - p1 - p2)^2, 
  -mt^2 + (l1 - p1 - p2 + p3)^2, l2^2 - mt^2, (l2 - p4)^2, 
  (l1 - l2)^2 - mt^2, -mt^2 + (l1 - p4)^2, (l2 - p1)^2, (l2 - p1 - p2)^2, 
  (l2 - p1 - p2 + p3)^2}, {l1^2, (l1 - p1)^2, -mt^2 + (l1 - p1 + p3)^2, 
  -mt^2 + (l1 + p2 - p4)^2, l2^2 - mt^2, (l2 - p4)^2, (l1 - l2)^2 - mt^2, 
  -mt^2 + (l1 - p4)^2, (l2 - p1)^2, (l2 - p1 + p3)^2, (l2 + p2 - p4)^2}, 
 {l1^2, -mt^2 + (l1 + p4)^2, -mt^2 + (l1 - p2 + p4)^2, 
  -mt^2 + (l1 - p1 - p2 + p4)^2, l2^2, -mt^2 + (l2 - p3)^2, (l1 - l2)^2, 
  -mt^2 + (l1 - p3)^2, (l2 + p4)^2, (l2 - p2 + p4)^2, (l2 - p1 - p2 + p4)^2}, 
 {l1^2, (l1 + p2)^2, -mt^2 + (l1 + p2 - p4)^2, -mt^2 + (l1 - p1 + p3)^2, 
  l2^2, -mt^2 + (l2 - p1 + p3)^2, -mt^2 + (l2 + p3)^2, (l1 - l2)^2, 
  (l1 + p3)^2, (l2 + p2)^2, (l2 + p2 - p4)^2}, 
 {l1^2 - mt^2, -mt^2 + (l1 - p1)^2, -mt^2 + (l1 - p1 - p2)^2, 
  (l1 - p1 - p2 + p4)^2, l2^2, -mt^2 + (l2 - p3)^2, (l1 - l2)^2 - mt^2, 
  -mt^2 + (l1 - l2 - p1 - p2 + p3 + p4)^2, (l2 - p1)^2, (l2 - p1 - p2)^2, 
  (l2 - p1 - p2 + p4)^2}, {l1^2, -mt^2 + (l1 - p3)^2, 
  -mt^2 + (l1 + p2 - p3)^2, -mt^2 + (l1 - p1 + p4)^2, l2^2 - mt^2, 
  (l2 - p1 + p4)^2, (l2 + p4)^2, (l1 - l2)^2 - mt^2, (l1 + p4)^2, 
  (l2 - p3)^2, (l2 + p2 - p3)^2}, {l1^2, (l1 - p2)^2, 
  -mt^2 + (l1 - p2 + p4)^2, -mt^2 + (l1 - p1 - p2 + p4)^2, l2^2 - mt^2, 
  (l2 - p3)^2, (l1 - l2)^2 - mt^2, -mt^2 + (l1 - p3)^2, (l2 - p2)^2, 
  (l2 - p2 + p4)^2, (l2 - p1 - p2 + p4)^2}, 
 {l1^2 - mt^2, -mt^2 + (l1 - p1)^2, (l1 - p1 + p4)^2, l2^2, 
  -mt^2 + (l2 + p2 - p3)^2, -mt^2 + (l2 - p3)^2, (l1 - l2)^2 - mt^2, 
  -mt^2 + (l1 - l2 - p1 - p2 + p3 + p4)^2, (l1 - p3)^2, (l2 - p1)^2, 
  (l2 - p1 + p4)^2}, {l1^2 - mt^2, -mt^2 + (l1 - p1)^2, (l1 - p1 + p3)^2, 
  l2^2, -mt^2 + (l2 + p2 - p4)^2, (l2 + p2)^2, (l1 - l2)^2 - mt^2, 
  -mt^2 + (l1 - l2 - p1 - p2 + p3 + p4)^2, (l1 + p2)^2, (l2 - p1)^2, 
  (l2 - p1 + p3)^2}, {l1^2, (l1 - p1)^2, -mt^2 + (l1 - p1 + p4)^2, 
  -mt^2 + (l1 + p2 - p3)^2, l2^2 - mt^2, (l2 - p3)^2, (l1 - l2)^2 - mt^2, 
  -mt^2 + (l1 - p3)^2, (l2 - p1)^2, (l2 - p1 + p4)^2, (l2 + p2 - p3)^2}, 
 {l1^2, (l1 - p1)^2, (l1 - p1 - p2)^2, -mt^2 + (l1 - p1 - p2 + p3)^2, 
  l2^2 - mt^2, -mt^2 + (l2 - p1 - p2 + p3 + p4)^2, (l1 - l2)^2 - mt^2, 
  (l1 - p1 - p2 + p3 + p4)^2, (l2 - p1)^2, (l2 - p1 - p2)^2, 
  (l2 - p1 - p2 + p3)^2}, {l1^2 - mt^2, -mt^2 + (l1 + p2)^2, 
  (l1 + p2 - p4)^2, -mt^2 + (l1 + p2 - p3 - p4)^2, l2^2 - mt^2, 
  -mt^2 + (l2 + p2 - p3 - p4)^2, -mt^2 + (l2 + p1 + p2 - p3 - p4)^2, 
  (l1 - l2)^2, (l1 + p1 + p2 - p3 - p4)^2, (l2 + p2)^2, (l2 + p2 - p4)^2}, 
 {l1^2, (l1 + p1)^2, -mt^2 + (l1 + p1 - p4)^2, (l1 + p1 - p3 - p4)^2, 
  l2^2 - mt^2, -mt^2 + (l2 + p1 - p3 - p4)^2, 
  -mt^2 + (l2 + p1 + p2 - p3 - p4)^2, (l1 - l2)^2 - mt^2, 
  (l1 + p1 + p2 - p3 - p4)^2, (l2 + p1)^2, (l2 + p1 - p4)^2}, 
 {l1^2, (l1 - p1)^2, -mt^2 + (l1 - p1 + p4)^2, -mt^2 + (l1 - p1 - p2 + p4)^2, 
  l2^2, -mt^2 + (l2 - p3)^2, (l1 - l2)^2, -mt^2 + (l1 - p3)^2, (l2 - p1)^2, 
  (l2 - p1 + p4)^2, (l2 - p1 - p2 + p4)^2}, 
 {l1^2 - mt^2, -mt^2 + (l1 + p1)^2, -mt^2 + (l1 - p2 + p3 + p4)^2, 
  -mt^2 + (l1 + p3 + p4)^2, l2^2 - mt^2, -mt^2 + (l2 + p3 + p4)^2, 
  (l2 + p4)^2, (l1 - l2)^2, (l1 + p4)^2, (l2 + p1)^2, (l2 - p2 + p3 + p4)^2}, 
 {l1^2, (l1 - p1)^2, -mt^2 + (l1 - p1 + p4)^2, -mt^2 + (l1 + p2 - p3)^2, 
  l2^2 - mt^2, -mt^2 + (l2 + p2)^2, (l1 - l2)^2 - mt^2, (l1 - l2 - p3)^2, 
  (l2 - p1)^2, (l2 - p1 + p4)^2, (l2 + p2 - p3)^2}, 
 {l1^2 - mt^2, -mt^2 + (l1 - p1)^2, (l1 - p1 + p3)^2, l2^2 - mt^2, 
  -mt^2 + (l2 - p1 + p3 + p4)^2, -mt^2 + (l2 + p2)^2, (l1 - l2)^2, 
  -mt^2 + (l1 - l2 - p4)^2, (l1 + p2)^2, (l2 - p1)^2, (l2 - p1 + p3)^2}, 
 {l1^2, (l1 + p1)^2, -mt^2 + (l1 + p1 - p3)^2, -mt^2 + (l1 - p2 + p4)^2, 
  l2^2 - mt^2, (l2 - p2 + p4)^2, (l2 + p4)^2, (l1 - l2)^2 - mt^2, 
  (l1 + p4)^2, (l2 + p1)^2, (l2 + p1 - p3)^2}, 
 {l1^2 - mt^2, (l1 + p3)^2, -mt^2 + (l1 + p3 + p4)^2, l2^2 - mt^2, 
  -mt^2 + (l2 - p2 + p3 + p4)^2, -mt^2 + (l2 + p1)^2, (l1 - l2)^2, 
  (l1 - l2 + p2)^2, (l1 + p1)^2, (l2 + p3)^2, (l2 + p3 + p4)^2}, 
 {l1^2 - mt^2, -mt^2 + (l1 + p2)^2, -mt^2 + (l1 - p1 + p3 + p4)^2, 
  (l1 - p1 + p3)^2, l2^2, -mt^2 + (l2 - p1 + p3)^2, (l2 - p1)^2, 
  (l1 - l2)^2 - mt^2, (l1 - p1)^2, (l2 + p2)^2, (l2 - p1 + p3 + p4)^2}, 
 {l1^2 - mt^2, -mt^2 + (l1 + p1)^2, -mt^2 + (l1 - p2 + p3 + p4)^2, 
  (l1 - p2 + p4)^2, l2^2 - mt^2, (l2 - p2 + p4)^2, -mt^2 + (l2 - p2)^2, 
  (l1 - l2)^2, (l1 - p2)^2, (l2 + p1)^2, (l2 - p2 + p3 + p4)^2}, 
 {l1^2, (l1 - p2)^2, -mt^2 + (l1 - p2 + p4)^2, l2^2 - mt^2, 
  (l2 - p1 - p2 + p4)^2, -mt^2 + (l2 - p1 - p2 + p3 + p4)^2, 
  (l1 - l2)^2 - mt^2, -mt^2 + (l1 - l2 + p1)^2, (l1 - p1 - p2 + p3 + p4)^2, 
  (l2 - p2)^2, (l2 - p2 + p4)^2}, {l1^2 - mt^2, -mt^2 + (l1 + p1)^2, 
  -mt^2 + (l1 + p1 + p2)^2, (l1 + p1 + p2 - p3)^2, l2^2 - mt^2, 
  (l2 + p1 + p2 - p3)^2, -mt^2 + (l2 + p1 + p2 - p3 - p4)^2, (l1 - l2)^2, 
  (l1 + p1 + p2 - p3 - p4)^2, (l2 + p1)^2, (l2 + p1 + p2)^2}, 
 {l1^2, -mt^2 + (l1 + p3)^2, -mt^2 + (l1 - p1 + p3)^2, 
  -mt^2 + (l1 - p1 - p2 + p3)^2, l2^2 - mt^2, (l2 - p4)^2, 
  (l1 - l2)^2 - mt^2, -mt^2 + (l1 - p4)^2, (l2 + p3)^2, (l2 - p1 + p3)^2, 
  (l2 - p1 - p2 + p3)^2}, {l1^2 - mt^2, -mt^2 + (l1 - p1)^2, 
  -mt^2 + (l1 - p1 - p2)^2, (l1 - p1 - p2 + p3)^2, l2^2, -mt^2 + (l2 - p4)^2, 
  (l1 - l2)^2 - mt^2, -mt^2 + (l1 - l2 - p1 - p2 + p3 + p4)^2, (l2 - p1)^2, 
  (l2 - p1 - p2)^2, (l2 - p1 - p2 + p3)^2}, 
 {l1^2 - mt^2, -mt^2 + (l1 + p2)^2, -mt^2 + (l1 - p1 + p3 + p4)^2, 
  (l1 - p1 + p4)^2, l2^2, -mt^2 + (l2 - p1 + p4)^2, -mt^2 + (l2 + p4)^2, 
  (l1 - l2)^2 - mt^2, (l1 + p4)^2, (l2 + p2)^2, (l2 - p1 + p3 + p4)^2}, 
 {l1^2, (l1 - p2)^2, -mt^2 + (l1 - p2 + p3)^2, -mt^2 + (l1 + p1 - p4)^2, 
  l2^2 - mt^2, -mt^2 + (l2 + p1)^2, (l1 - l2)^2 - mt^2, (l1 + p1)^2, 
  (l2 - p2)^2, (l2 - p2 + p3)^2, (l2 + p1 - p4)^2}, 
 {l1^2 - mt^2, -mt^2 + (l1 + p2)^2, -mt^2 + (l1 - p1 + p3 + p4)^2, 
  (l1 - p1 + p4)^2, l2^2, -mt^2 + (l2 - p1 + p4)^2, (l2 - p1)^2, 
  (l1 - l2)^2 - mt^2, (l1 - p1)^2, (l2 + p2)^2, (l2 - p1 + p3 + p4)^2}, 
 {l1^2, (l1 + p2)^2, (l1 + p1 + p2)^2, -mt^2 + (l1 + p1 + p2 - p4)^2, 
  l2^2 - mt^2, (l2 + p1 + p2 - p4)^2, -mt^2 + (l2 + p1 + p2 - p3 - p4)^2, 
  (l1 - l2)^2 - mt^2, (l1 + p1 + p2 - p3 - p4)^2, (l2 + p2)^2, 
  (l2 + p1 + p2)^2}, {l1^2, -mt^2 + (l1 + p4)^2, -mt^2 + (l1 - p2 + p4)^2, 
  -mt^2 + (l1 - p1 - p2 + p4)^2, l2^2 - mt^2, (l2 - p3)^2, 
  (l1 - l2)^2 - mt^2, -mt^2 + (l1 - p3)^2, (l2 + p4)^2, (l2 - p2 + p4)^2, 
  (l2 - p1 - p2 + p4)^2}, {l1^2, (l1 - p2)^2, -mt^2 + (l1 - p2 + p3)^2, 
  -mt^2 + (l1 + p1 - p4)^2, l2^2, (l2 + p1)^2, (l1 - l2)^2, (l1 + p1)^2, 
  (l2 - p2)^2, (l2 - p2 + p3)^2, (l2 + p1 - p4)^2}, 
 {l1^2 - mt^2, -mt^2 + (l1 + p1)^2, -mt^2 + (l1 - p2 + p3 + p4)^2, 
  (l1 - p2 + p3)^2, l2^2 - mt^2, (l2 - p2 + p3)^2, (l2 + p3)^2, (l1 - l2)^2, 
  (l1 + p3)^2, (l2 + p1)^2, (l2 - p2 + p3 + p4)^2}, 
 {l1^2, -mt^2 + (l1 - p3)^2, -mt^2 + (l1 + p1 - p3)^2, (l1 + p1 - p3 - p4)^2, 
  l2^2, (l2 + p1 - p3 - p4)^2, (l2 + p1 + p2 - p3 - p4)^2, (l1 - l2)^2, 
  (l1 + p1 + p2 - p3 - p4)^2, (l2 - p3)^2, (l2 + p1 - p3)^2}, 
 {l1^2, -mt^2 + (l1 + p3)^2, -mt^2 + (l1 + p1 + p2 - p4)^2, l2^2, 
  -mt^2 + (l2 + p2 - p4)^2, (l2 + p2)^2, (l1 - l2)^2, (l1 - l2 + p1)^2, 
  (l1 + p2)^2, (l2 + p3)^2, (l2 + p1 + p2 - p4)^2}, 
 {l1^2, (l1 - p1)^2, -mt^2 + (l1 - p1 + p3)^2, -mt^2 + (l1 - p1 - p2 + p3)^2, 
  l2^2 - mt^2, (l2 - p4)^2, (l1 - l2)^2 - mt^2, -mt^2 + (l1 - p4)^2, 
  (l2 - p1)^2, (l2 - p1 + p3)^2, (l2 - p1 - p2 + p3)^2}, 
 {l1^2, (l1 - p1)^2, -mt^2 + (l1 - p1 + p3)^2, l2^2 - mt^2, (l2 + p2 - p4)^2, 
  (l2 - p4)^2, (l1 - l2)^2 - mt^2, -mt^2 + (l1 - l2 - p1 - p2 + p3 + p4)^2, 
  (l1 - p4)^2, (l2 - p1)^2, (l2 - p1 + p3)^2}, 
 {l1^2, -mt^2 + (l1 + p4)^2, -mt^2 + (l1 - p1 + p4)^2, 
  -mt^2 + (l1 - p1 - p2 + p4)^2, l2^2 - mt^2, (l2 - p3)^2, 
  (l1 - l2)^2 - mt^2, -mt^2 + (l1 - p3)^2, (l2 + p4)^2, (l2 - p1 + p4)^2, 
  (l2 - p1 - p2 + p4)^2}, {l1^2 - mt^2, -mt^2 + (l1 - p2)^2, 
  -mt^2 + (l1 - p1 - p2)^2, -mt^2 + (l1 - p3 - p4)^2, l2^2, 
  -mt^2 + (l2 - p4)^2, (l1 - l2)^2 - mt^2, (l1 - p4)^2, (l2 - p2)^2, 
  (l2 - p1 - p2)^2, (l2 - p3 - p4)^2}, {l1^2 - mt^2, (l1 - p3)^2, 
  (l1 + p2 - p3)^2, -mt^2 + (l1 + p2 - p3 - p4)^2, l2^2 - mt^2, 
  -mt^2 + (l2 + p2 - p3 - p4)^2, -mt^2 + (l2 - p1)^2, (l1 - l2)^2, 
  (l1 - p1)^2, (l2 - p3)^2, (l2 + p2 - p3)^2}, 
 {l1^2, -mt^2 + (l1 + p3)^2, -mt^2 + (l1 - p2 + p3)^2, 
  -mt^2 + (l1 + p1 - p4)^2, l2^2 - mt^2, -mt^2 + (l2 + p1)^2, 
  (l1 - l2)^2 - mt^2, (l1 - l2 - p4)^2, (l2 + p3)^2, (l2 - p2 + p3)^2, 
  (l2 + p1 - p4)^2}, {l1^2, (l1 - p1)^2, -mt^2 + (l1 - p1 + p4)^2, 
  (l1 - p1 + p3 + p4)^2, l2^2, (l2 - p1 - p2 + p3 + p4)^2, (l1 - l2)^2, 
  (l1 - p1 - p2 + p3 + p4)^2, (l2 - p1)^2, (l2 - p1 + p4)^2, 
  (l2 - p1 + p3 + p4)^2}, {l1^2 - mt^2, -mt^2 + (l1 + p2)^2, 
  -mt^2 + (l1 + p1 + p2)^2, -mt^2 + (l1 + p3 + p4)^2, l2^2 - mt^2, 
  -mt^2 + (l2 + p3 + p4)^2, (l2 + p4)^2, (l1 - l2)^2, (l1 + p4)^2, 
  (l2 + p2)^2, (l2 + p1 + p2)^2}, {l1^2 - mt^2, (l1 - p4)^2, 
  -mt^2 + (l1 - p3 - p4)^2, -mt^2 + (l1 - p1 - p2)^2, l2^2, (l2 - p1 - p2)^2, 
  (l2 - p2)^2, (l1 - l2)^2 - mt^2, (l1 - p2)^2, (l2 - p4)^2, 
  (l2 - p3 - p4)^2}, {l1^2 - mt^2, -mt^2 + (l1 - p2)^2, 
  -mt^2 + (l1 + p1 - p3 - p4)^2, (l1 + p1 - p4)^2, l2^2 - mt^2, 
  -mt^2 + (l2 + p1)^2, (l1 - l2)^2, -mt^2 + (l1 + p1)^2, (l2 - p2)^2, 
  (l2 + p1 - p3 - p4)^2, (l2 + p1 - p4)^2}, 
 {l1^2, (l1 - p2)^2, (l1 + p1 - p3 - p4)^2, l2^2, (l2 - p3 - p4)^2, 
  -mt^2 + (l2 - p3)^2, (l1 - l2)^2, (l1 - l2 + p1)^2, (l1 - p3)^2, 
  (l2 - p2)^2, (l2 + p1 - p3 - p4)^2}, {l1^2, (l1 - p1)^2, (l1 - p1 - p2)^2, 
  l2^2, -mt^2 + (l2 - p1 - p2 + p4)^2, -mt^2 + (l2 - p3)^2, (l1 - l2)^2, 
  -mt^2 + (l1 - l2 - p4)^2, (l1 - p3)^2, (l2 - p1)^2, (l2 - p1 - p2)^2}, 
 {l1^2, -mt^2 + (l1 + p3)^2, -mt^2 + (l1 - p2 + p3)^2, 
  -mt^2 + (l1 - p1 - p2 + p3)^2, l2^2, (l2 - p1 - p2 + p3 + p4)^2, 
  (l1 - l2)^2, (l1 - p1 - p2 + p3 + p4)^2, (l2 + p3)^2, (l2 - p2 + p3)^2, 
  (l2 - p1 - p2 + p3)^2}, {l1^2 - mt^2, -mt^2 + (l1 + p2)^2, 
  -mt^2 + (l1 + p1 + p2)^2, (l1 + p1 + p2 - p4)^2, l2^2 - mt^2, 
  (l2 + p1 + p2 - p4)^2, -mt^2 + (l2 + p1 + p2 - p3 - p4)^2, (l1 - l2)^2, 
  (l1 + p1 + p2 - p3 - p4)^2, (l2 + p2)^2, (l2 + p1 + p2)^2}, 
 {l1^2 - mt^2, -mt^2 + (l1 - p1)^2, -mt^2 + (l1 + p2 - p3 - p4)^2, l2^2, 
  -mt^2 + (l2 + p2 - p3)^2, (l2 + p2)^2, (l1 - l2)^2 - mt^2, 
  (l1 - l2 - p4)^2, (l1 + p2)^2, (l2 - p1)^2, (l2 + p2 - p3 - p4)^2}, 
 {l1^2, (l1 - p1)^2, -mt^2 + (l1 - p1 + p4)^2, -mt^2 + (l1 - p1 - p2 + p4)^2, 
  l2^2 - mt^2, (l2 - p3)^2, (l1 - l2)^2 - mt^2, 
  -mt^2 + (l1 - l2 - p1 - p2 + p3 + p4)^2, (l2 - p1)^2, (l2 - p1 + p4)^2, 
  (l2 - p1 - p2 + p4)^2}, {l1^2 - mt^2, (l1 + p4)^2, (l1 - p2 + p4)^2, 
  -mt^2 + (l1 - p2 + p3 + p4)^2, l2^2, (l2 + p1)^2, (l1 - l2)^2 - mt^2, 
  -mt^2 + (l1 + p1)^2, (l2 + p4)^2, (l2 - p2 + p4)^2, (l2 - p2 + p3 + p4)^2}, 
 {l1^2 - mt^2, (l1 - p3)^2, -mt^2 + (l1 - p3 - p4)^2, 
  -mt^2 + (l1 - p1 - p2)^2, l2^2 - mt^2, -mt^2 + (l2 - p1 - p2)^2, 
  -mt^2 + (l2 - p1)^2, (l1 - l2)^2, (l1 - p1)^2, (l2 - p3)^2, 
  (l2 - p3 - p4)^2}, {l1^2, (l1 + p1)^2, (l1 + p1 + p2)^2, 
  -mt^2 + (l1 + p1 + p2 - p3)^2, l2^2, -mt^2 + (l2 + p1 + p2 - p3)^2, 
  -mt^2 + (l2 + p4)^2, (l1 - l2)^2, (l1 + p4)^2, (l2 + p1)^2, 
  (l2 + p1 + p2)^2}, {l1^2 - mt^2, -mt^2 + (l1 + p1)^2, (l1 + p1 - p4)^2, 
  (l1 + p1 + p2 - p4)^2, l2^2, -mt^2 + (l2 + p1 + p2 - p4)^2, 
  -mt^2 + (l2 + p3)^2, (l1 - l2)^2 - mt^2, (l1 + p3)^2, (l2 + p1)^2, 
  (l2 + p1 - p4)^2}, {l1^2 - mt^2, -mt^2 + (l1 + p1)^2, 
  -mt^2 + (l1 - p2 + p3 + p4)^2, -mt^2 + (l1 + p3 + p4)^2, l2^2, 
  (l2 + p3 + p4)^2, -mt^2 + (l2 + p4)^2, (l1 - l2)^2 - mt^2, (l1 + p4)^2, 
  (l2 + p1)^2, (l2 - p2 + p3 + p4)^2}, {l1^2 - mt^2, -mt^2 + (l1 - p1)^2, 
  (l1 - p1 + p4)^2, -mt^2 + (l1 - p1 + p3 + p4)^2, l2^2, (l2 + p2)^2, 
  (l1 - l2)^2 - mt^2, -mt^2 + (l1 + p2)^2, (l2 - p1)^2, (l2 - p1 + p4)^2, 
  (l2 - p1 + p3 + p4)^2}, {l1^2, (l1 + p1)^2, -mt^2 + (l1 + p1 - p4)^2, 
  -mt^2 + (l1 - p2 + p3)^2, l2^2 - mt^2, (l2 - p2 + p3)^2, 
  -mt^2 + (l2 - p2)^2, (l1 - l2)^2 - mt^2, (l1 - p2)^2, (l2 + p1)^2, 
  (l2 + p1 - p4)^2}, {l1^2, (l1 - p2)^2, (l1 + p1 - p3 - p4)^2, 
  (l1 - p3 - p4)^2, l2^2, -mt^2 + (l2 - p3)^2, (l1 - l2)^2, 
  -mt^2 + (l1 - p3)^2, (l2 - p2)^2, (l2 + p1 - p3 - p4)^2, (l2 - p3 - p4)^2}, 
 {l1^2 - mt^2, -mt^2 + (l1 + p1)^2, (l1 + p1 - p3)^2, 
  -mt^2 + (l1 + p1 - p3 - p4)^2, l2^2 - mt^2, -mt^2 + (l2 + p1 - p3 - p4)^2, 
  -mt^2 + (l2 - p2)^2, (l1 - l2)^2, (l1 - p2)^2, (l2 + p1)^2, 
  (l2 + p1 - p3)^2}, {l1^2 - mt^2, -mt^2 + (l1 - p1)^2, 
  -mt^2 + (l1 + p2 - p3 - p4)^2, (l1 + p2 - p4)^2, l2^2 - mt^2, (l2 - p4)^2, 
  (l1 - l2)^2, (l1 - p4)^2, (l2 - p1)^2, (l2 + p2 - p3 - p4)^2, 
  (l2 + p2 - p4)^2}, {l1^2, -mt^2 + (l1 + p4)^2, 
  -mt^2 + (l1 + p1 + p2 - p3)^2, l2^2 - mt^2, (l2 + p2 - p3)^2, 
  -mt^2 + (l2 + p2)^2, (l1 - l2)^2 - mt^2, -mt^2 + (l1 - l2 + p1)^2, 
  (l1 + p2)^2, (l2 + p4)^2, (l2 + p1 + p2 - p3)^2}, 
 {l1^2, (l1 + p1)^2, -mt^2 + (l1 + p1 - p3)^2, -mt^2 + (l1 - p2 + p4)^2, 
  l2^2, -mt^2 + (l2 - p2 + p4)^2, (l2 - p2)^2, (l1 - l2)^2, (l1 - p2)^2, 
  (l2 + p1)^2, (l2 + p1 - p3)^2}, {l1^2, (l1 + p2)^2, 
  -mt^2 + (l1 + p2 - p3)^2, (l1 + p2 - p3 - p4)^2, l2^2, 
  (l2 + p2 - p3 - p4)^2, (l2 + p1 + p2 - p3 - p4)^2, (l1 - l2)^2, 
  (l1 + p1 + p2 - p3 - p4)^2, (l2 + p2)^2, (l2 + p2 - p3)^2}, 
 {l1^2, (l1 + p1)^2, -mt^2 + (l1 + p1 - p4)^2, (l1 + p1 - p3 - p4)^2, l2^2, 
  (l2 + p1 - p3 - p4)^2, (l2 - p2)^2, (l1 - l2)^2, (l1 - p2)^2, (l2 + p1)^2, 
  (l2 + p1 - p4)^2}, {l1^2 - mt^2, -mt^2 + (l1 - p2)^2, (l1 - p2 + p4)^2, 
  -mt^2 + (l1 - p2 + p3 + p4)^2, l2^2, (l2 + p1)^2, (l1 - l2)^2 - mt^2, 
  -mt^2 + (l1 + p1)^2, (l2 - p2)^2, (l2 - p2 + p4)^2, (l2 - p2 + p3 + p4)^2}, 
 {l1^2, -mt^2 + (l1 + p4)^2, -mt^2 + (l1 + p1 + p2 - p3)^2, l2^2, 
  -mt^2 + (l2 + p1 - p3)^2, (l2 + p1)^2, (l1 - l2)^2, (l1 - l2 + p2)^2, 
  (l1 + p1)^2, (l2 + p4)^2, (l2 + p1 + p2 - p3)^2}, 
 {l1^2, -mt^2 + (l1 - p3)^2, -mt^2 + (l1 + p2 - p3)^2, (l1 + p2 - p3 - p4)^2, 
  l2^2, (l2 + p2 - p3 - p4)^2, (l2 + p1 + p2 - p3 - p4)^2, (l1 - l2)^2, 
  (l1 + p1 + p2 - p3 - p4)^2, (l2 - p3)^2, (l2 + p2 - p3)^2}, 
 {l1^2 - mt^2, -mt^2 + (l1 - p1)^2, -mt^2 + (l1 - p1 - p2)^2, 
  -mt^2 + (l1 - p3 - p4)^2, l2^2 - mt^2, (l2 - p3)^2, (l1 - l2)^2, 
  (l1 - p3)^2, (l2 - p1)^2, (l2 - p1 - p2)^2, (l2 - p3 - p4)^2}, 
 {l1^2 - mt^2, -mt^2 + (l1 - p1)^2, -mt^2 + (l1 + p2 - p3 - p4)^2, 
  (l1 + p2 - p3)^2, l2^2, (l2 + p2)^2, (l1 - l2)^2 - mt^2, (l1 - l2 - p3)^2, 
  (l2 - p1)^2, (l2 + p2 - p3 - p4)^2, (l2 + p2 - p3)^2}, 
 {l1^2, (l1 - p2)^2, (l1 - p1 - p2)^2, -mt^2 + (l1 - p1 - p2 + p3)^2, l2^2, 
  (l2 - p1 - p2 + p3 + p4)^2, (l1 - l2)^2, (l1 - p1 - p2 + p3 + p4)^2, 
  (l2 - p2)^2, (l2 - p1 - p2)^2, (l2 - p1 - p2 + p3)^2}, 
 {l1^2, (l1 - p2)^2, -mt^2 + (l1 - p2 + p4)^2, -mt^2 + (l1 - p1 - p2 + p4)^2, 
  l2^2 - mt^2, -mt^2 + (l2 - p1 - p2 + p3 + p4)^2, (l1 - l2)^2 - mt^2, 
  (l1 - p1 - p2 + p3 + p4)^2, (l2 - p2)^2, (l2 - p2 + p4)^2, 
  (l2 - p1 - p2 + p4)^2}, {l1^2, (l1 - p1)^2, -mt^2 + (l1 - p1 + p3)^2, 
  -mt^2 + (l1 - p1 - p2 + p3)^2, l2^2 - mt^2, (l2 - p4)^2, 
  (l1 - l2)^2 - mt^2, -mt^2 + (l1 - l2 - p1 - p2 + p3 + p4)^2, (l2 - p1)^2, 
  (l2 - p1 + p3)^2, (l2 - p1 - p2 + p3)^2}, 
 {l1^2, (l1 + p1)^2, -mt^2 + (l1 + p1 - p3)^2, (l1 + p1 - p3 - p4)^2, l2^2, 
  (l2 + p1 - p3 - p4)^2, (l2 - p2)^2, (l1 - l2)^2, (l1 - p2)^2, (l2 + p1)^2, 
  (l2 + p1 - p3)^2}, {l1^2, -mt^2 + (l1 - p3)^2, -mt^2 + (l1 + p2 - p3)^2, 
  (l1 + p2 - p3 - p4)^2, l2^2, (l2 + p2 - p3 - p4)^2, (l2 - p1)^2, 
  (l1 - l2)^2, (l1 - p1)^2, (l2 - p3)^2, (l2 + p2 - p3)^2}, 
 {l1^2 - mt^2, (l1 + p3)^2, (l1 - p1 + p3)^2, -mt^2 + (l1 - p1 + p3 + p4)^2, 
  l2^2, (l2 + p2)^2, (l1 - l2)^2 - mt^2, 
  -mt^2 + (l1 - l2 - p1 - p2 + p3 + p4)^2, (l2 + p3)^2, (l2 - p1 + p3)^2, 
  (l2 - p1 + p3 + p4)^2}, {l1^2, (l1 - p1)^2, -mt^2 + (l1 - p1 + p3)^2, 
  (l1 - p1 + p3 + p4)^2, l2^2, (l2 - p1 - p2 + p3 + p4)^2, (l1 - l2)^2, 
  (l1 - p1 - p2 + p3 + p4)^2, (l2 - p1)^2, (l2 - p1 + p3)^2, 
  (l2 - p1 + p3 + p4)^2}, {l1^2, (l1 + p2)^2, -mt^2 + (l1 + p2 - p4)^2, 
  -mt^2 + (l1 - p1 + p3)^2, l2^2, -mt^2 + (l2 - p1 + p3)^2, (l2 - p1)^2, 
  (l1 - l2)^2, (l1 - p1)^2, (l2 + p2)^2, (l2 + p2 - p4)^2}, 
 {l1^2 - mt^2, (l1 + p3)^2, (l1 - p1 + p3)^2, (l1 - p1 - p2 + p3)^2, 
  l2^2 - mt^2, -mt^2 + (l2 - p1 - p2 + p3 + p4)^2, (l1 - l2)^2, 
  -mt^2 + (l1 - p1 - p2 + p3 + p4)^2, (l2 + p3)^2, (l2 - p1 + p3)^2, 
  (l2 - p1 - p2 + p3)^2}, {l1^2, -mt^2 + (l1 + p3)^2, 
  -mt^2 + (l1 - p2 + p3)^2, -mt^2 + (l1 - p1 - p2 + p3)^2, l2^2 - mt^2, 
  (l2 - p4)^2, (l1 - l2)^2 - mt^2, -mt^2 + (l1 - p4)^2, (l2 + p3)^2, 
  (l2 - p2 + p3)^2, (l2 - p1 - p2 + p3)^2}, 
 {l1^2, (l1 - p2)^2, (l1 - p1 - p2)^2, -mt^2 + (l1 - p1 - p2 + p3)^2, 
  l2^2 - mt^2, (l2 - p4)^2, (l1 - l2)^2 - mt^2, 
  -mt^2 + (l1 - l2 - p1 - p2 + p3 + p4)^2, (l2 - p2)^2, (l2 - p1 - p2)^2, 
  (l2 - p1 - p2 + p3)^2}, {l1^2, (l1 - p1)^2, -mt^2 + (l1 - p1 + p4)^2, 
  (l1 - p1 + p3 + p4)^2, l2^2, (l2 + p2)^2, (l1 - l2)^2, 
  (l1 - l2 - p1 - p2 + p3 + p4)^2, (l2 - p1)^2, (l2 - p1 + p4)^2, 
  (l2 - p1 + p3 + p4)^2}, {l1^2 - mt^2, -mt^2 + (l1 - p2)^2, 
  -mt^2 + (l1 + p1 - p3 - p4)^2, l2^2 - mt^2, (l2 + p1 - p3)^2, (l2 - p3)^2, 
  (l1 - l2)^2, -mt^2 + (l1 - l2 - p4)^2, (l1 - p3)^2, (l2 - p2)^2, 
  (l2 + p1 - p3 - p4)^2}, {l1^2, (l1 - p2)^2, -mt^2 + (l1 - p2 + p4)^2, 
  -mt^2 + (l1 + p1 - p3)^2, l2^2, (l2 + p1)^2, (l1 - l2)^2, (l1 + p1)^2, 
  (l2 - p2)^2, (l2 - p2 + p4)^2, (l2 + p1 - p3)^2}, 
 {l1^2, (l1 - p1)^2, -mt^2 + (l1 - p1 + p3)^2, -mt^2 + (l1 + p2 - p4)^2, 
  l2^2, (l2 + p2)^2, (l1 - l2)^2, (l1 + p2)^2, (l2 - p1)^2, (l2 - p1 + p3)^2, 
  (l2 + p2 - p4)^2}, {l1^2, (l1 - p2)^2, -mt^2 + (l1 - p2 + p3)^2, 
  (l1 - p2 + p3 + p4)^2, l2^2 - mt^2, -mt^2 + (l2 + p1)^2, 
  (l1 - l2)^2 - mt^2, -mt^2 + (l1 - l2 - p1 - p2 + p3 + p4)^2, (l2 - p2)^2, 
  (l2 - p2 + p3)^2, (l2 - p2 + p3 + p4)^2}, 
 {l1^2, (l1 + p2)^2, -mt^2 + (l1 + p2 - p3)^2, -mt^2 + (l1 - p1 + p4)^2, 
  l2^2 - mt^2, (l2 - p1 + p4)^2, -mt^2 + (l2 - p1)^2, (l1 - l2)^2 - mt^2, 
  (l1 - p1)^2, (l2 + p2)^2, (l2 + p2 - p3)^2}, 
 {l1^2, (l1 + p1)^2, -mt^2 + (l1 + p1 - p3)^2, -mt^2 + (l1 - p2 + p4)^2, 
  l2^2 - mt^2, (l2 - p2 + p4)^2, -mt^2 + (l2 - p2)^2, (l1 - l2)^2 - mt^2, 
  (l1 - p2)^2, (l2 + p1)^2, (l2 + p1 - p3)^2}, 
 {l1^2, (l1 - p1)^2, (l1 - p1 - p2)^2, -mt^2 + (l1 - p1 - p2 + p4)^2, 
  l2^2 - mt^2, -mt^2 + (l2 - p1 - p2 + p3 + p4)^2, (l1 - l2)^2 - mt^2, 
  (l1 - p1 - p2 + p3 + p4)^2, (l2 - p1)^2, (l2 - p1 - p2)^2, 
  (l2 - p1 - p2 + p4)^2}, {l1^2 - mt^2, (l1 + p3)^2, (l1 - p1 + p3)^2, 
  -mt^2 + (l1 - p1 + p3 + p4)^2, l2^2, (l2 + p2)^2, (l1 - l2)^2 - mt^2, 
  -mt^2 + (l1 + p2)^2, (l2 + p3)^2, (l2 - p1 + p3)^2, (l2 - p1 + p3 + p4)^2}, 
 {l1^2, (l1 + p2)^2, (l1 + p1 + p2)^2, -mt^2 + (l1 + p1 + p2 - p4)^2, l2^2, 
  -mt^2 + (l2 + p1 + p2 - p4)^2, -mt^2 + (l2 + p3)^2, (l1 - l2)^2, 
  (l1 + p3)^2, (l2 + p2)^2, (l2 + p1 + p2)^2}, 
 {l1^2 - mt^2, -mt^2 + (l1 - p1)^2, -mt^2 + (l1 + p2 - p3 - p4)^2, 
  (l1 + p2 - p3)^2, l2^2 - mt^2, -mt^2 + (l2 + p2)^2, (l1 - l2)^2, 
  -mt^2 + (l1 - l2 - p3)^2, (l2 - p1)^2, (l2 + p2 - p3 - p4)^2, 
  (l2 + p2 - p3)^2}, {l1^2, (l1 - p1)^2, -mt^2 + (l1 - p1 + p3)^2, 
  -mt^2 + (l1 - p1 - p2 + p3)^2, l2^2 - mt^2, 
  -mt^2 + (l2 - p1 - p2 + p3 + p4)^2, (l1 - l2)^2 - mt^2, 
  (l1 - p1 - p2 + p3 + p4)^2, (l2 - p1)^2, (l2 - p1 + p3)^2, 
  (l2 - p1 - p2 + p3)^2}, {l1^2, -mt^2 + (l1 - p4)^2, 
  -mt^2 + (l1 + p1 - p4)^2, -mt^2 + (l1 - p2 + p3)^2, l2^2, 
  -mt^2 + (l2 - p2 + p3)^2, (l2 - p2)^2, (l1 - l2)^2, (l1 - p2)^2, 
  (l2 - p4)^2, (l2 + p1 - p4)^2}, {l1^2, -mt^2 + (l1 + p4)^2, 
  -mt^2 + (l1 + p1 + p2 - p3)^2, l2^2 - mt^2, -mt^2 + (l2 + p1 + p2)^2, 
  -mt^2 + (l2 + p1)^2, (l1 - l2)^2 - mt^2, (l1 - l2 - p3)^2, (l1 + p1)^2, 
  (l2 + p4)^2, (l2 + p1 + p2 - p3)^2}, {l1^2, (l1 - p1)^2, 
  -mt^2 + (l1 - p1 + p4)^2, l2^2 - mt^2, (l2 + p2 - p3)^2, 
  -mt^2 + (l2 + p2)^2, (l1 - l2)^2 - mt^2, 
  -mt^2 + (l1 - l2 - p1 - p2 + p3 + p4)^2, (l1 + p2)^2, (l2 - p1)^2, 
  (l2 - p1 + p4)^2}, {l1^2 - mt^2, (l1 - p4)^2, (l1 + p1 - p4)^2, 
  (l1 - p2 + p3)^2, l2^2 - mt^2, (l2 - p2 + p3)^2, (l2 + p3)^2, (l1 - l2)^2, 
  (l1 + p3)^2, (l2 - p4)^2, (l2 + p1 - p4)^2}, 
 {l1^2 - mt^2, -mt^2 + (l1 - p1)^2, -mt^2 + (l1 + p2 - p3 - p4)^2, 
  l2^2 - mt^2, (l2 + p2 - p3)^2, (l2 - p3)^2, (l1 - l2)^2, 
  -mt^2 + (l1 - l2 - p4)^2, (l1 - p3)^2, (l2 - p1)^2, (l2 + p2 - p3 - p4)^2}, 
 {l1^2, (l1 - p1)^2, (l1 - p1 - p2)^2, -mt^2 + (l1 - p1 - p2 + p3)^2, l2^2, 
  (l2 - p1 - p2 + p3 + p4)^2, (l1 - l2)^2, (l1 - p1 - p2 + p3 + p4)^2, 
  (l2 - p1)^2, (l2 - p1 - p2)^2, (l2 - p1 - p2 + p3)^2}, 
 {l1^2, (l1 - p1)^2, -mt^2 + (l1 - p1 + p3)^2, l2^2 - mt^2, (l2 + p2 - p4)^2, 
  -mt^2 + (l2 + p2)^2, (l1 - l2)^2 - mt^2, 
  -mt^2 + (l1 - l2 - p1 - p2 + p3 + p4)^2, (l1 + p2)^2, (l2 - p1)^2, 
  (l2 - p1 + p3)^2}, {l1^2, -mt^2 + (l1 + p3)^2, -mt^2 + (l1 - p2 + p3)^2, 
  -mt^2 + (l1 - p1 - p2 + p3)^2, l2^2 - mt^2, 
  -mt^2 + (l2 - p1 - p2 + p3 + p4)^2, (l1 - l2)^2 - mt^2, 
  (l1 - p1 - p2 + p3 + p4)^2, (l2 + p3)^2, (l2 - p2 + p3)^2, 
  (l2 - p1 - p2 + p3)^2}, {l1^2 - mt^2, -mt^2 + (l1 + p1)^2, 
  (l1 + p1 - p4)^2, -mt^2 + (l1 + p1 - p3 - p4)^2, l2^2 - mt^2, 
  -mt^2 + (l2 + p1 - p3 - p4)^2, -mt^2 + (l2 + p1 + p2 - p3 - p4)^2, 
  (l1 - l2)^2, (l1 + p1 + p2 - p3 - p4)^2, (l2 + p1)^2, (l2 + p1 - p4)^2}, 
 {l1^2 - mt^2, -mt^2 + (l1 - p1)^2, -mt^2 + (l1 + p2 - p3 - p4)^2, 
  -mt^2 + (l1 - p3 - p4)^2, l2^2 - mt^2, (l2 - p3)^2, (l1 - l2)^2, 
  (l1 - p3)^2, (l2 - p1)^2, (l2 + p2 - p3 - p4)^2, (l2 - p3 - p4)^2}, 
 {l1^2 - mt^2, -mt^2 + (l1 - p2)^2, -mt^2 + (l1 + p1 - p3 - p4)^2, 
  l2^2 - mt^2, (l2 + p1 - p4)^2, (l2 - p4)^2, (l1 - l2)^2, 
  -mt^2 + (l1 - l2 - p3)^2, (l1 - p4)^2, (l2 - p2)^2, (l2 + p1 - p3 - p4)^2}, 
 {l1^2, -mt^2 + (l1 - p4)^2, -mt^2 + (l1 + p2 - p4)^2, 
  -mt^2 + (l1 - p1 + p3)^2, l2^2 - mt^2, (l2 - p1 + p3)^2, 
  -mt^2 + (l2 - p1)^2, (l1 - l2)^2 - mt^2, (l1 - p1)^2, (l2 - p4)^2, 
  (l2 + p2 - p4)^2}, {l1^2 - mt^2, (l1 + p4)^2, -mt^2 + (l1 + p3 + p4)^2, 
  -mt^2 + (l1 + p1 + p2)^2, l2^2 - mt^2, -mt^2 + (l2 + p2)^2, (l1 - l2)^2, 
  (l1 - l2 + p1)^2, (l2 + p4)^2, (l2 + p3 + p4)^2, (l2 + p1 + p2)^2}, 
 {l1^2, -mt^2 + (l1 + p4)^2, -mt^2 + (l1 + p1 + p2 - p3)^2, l2^2 - mt^2, 
  (l2 + p2 - p3)^2, (l2 - p3)^2, (l1 - l2)^2 - mt^2, 
  -mt^2 + (l1 - l2 + p1)^2, (l1 - p3)^2, (l2 + p4)^2, (l2 + p1 + p2 - p3)^2}, 
 {l1^2, (l1 - p2)^2, -mt^2 + (l1 - p2 + p3)^2, -mt^2 + (l1 + p1 - p4)^2, 
  l2^2, -mt^2 + (l2 - p4)^2, (l1 - l2)^2, (l1 - l2 + p1)^2, (l2 - p2)^2, 
  (l2 - p2 + p3)^2, (l2 + p1 - p4)^2}, {l1^2, -mt^2 + (l1 - p4)^2, 
  -mt^2 + (l1 + p2 - p4)^2, -mt^2 + (l1 - p1 + p3)^2, l2^2, 
  -mt^2 + (l2 - p1 + p3)^2, (l2 - p1)^2, (l1 - l2)^2, (l1 - p1)^2, 
  (l2 - p4)^2, (l2 + p2 - p4)^2}, {l1^2, (l1 - p1)^2, 
  -mt^2 + (l1 - p1 + p3)^2, -mt^2 + (l1 + p2 - p4)^2, l2^2, 
  -mt^2 + (l2 - p4)^2, (l1 - l2)^2, -mt^2 + (l1 - p4)^2, (l2 - p1)^2, 
  (l2 - p1 + p3)^2, (l2 + p2 - p4)^2}, {l1^2, (l1 + p2)^2, 
  -mt^2 + (l1 + p2 - p4)^2, (l1 + p2 - p3 - p4)^2, l2^2, 
  (l2 + p2 - p3 - p4)^2, (l2 + p1 + p2 - p3 - p4)^2, (l1 - l2)^2, 
  (l1 + p1 + p2 - p3 - p4)^2, (l2 + p2)^2, (l2 + p2 - p4)^2}, 
 {l1^2, (l1 + p2)^2, -mt^2 + (l1 + p2 - p3)^2, (l1 + p2 - p3 - p4)^2, 
  l2^2 - mt^2, -mt^2 + (l2 + p2 - p3 - p4)^2, -mt^2 + (l2 - p1)^2, 
  (l1 - l2)^2 - mt^2, (l1 - p1)^2, (l2 + p2)^2, (l2 + p2 - p3)^2}, 
 {l1^2, (l1 - p1)^2, -mt^2 + (l1 - p1 + p3)^2, -mt^2 + (l1 + p2 - p4)^2, 
  l2^2 - mt^2, -mt^2 + (l2 + p2)^2, (l1 - l2)^2 - mt^2, (l1 + p2)^2, 
  (l2 - p1)^2, (l2 - p1 + p3)^2, (l2 + p2 - p4)^2}, 
 {l1^2 - mt^2, -mt^2 + (l1 + p1)^2, -mt^2 + (l1 - p2 + p3 + p4)^2, 
  (l1 - p2 + p3)^2, l2^2, -mt^2 + (l2 - p2 + p3)^2, -mt^2 + (l2 + p3)^2, 
  (l1 - l2)^2 - mt^2, (l1 + p3)^2, (l2 + p1)^2, (l2 - p2 + p3 + p4)^2}, 
 {l1^2 - mt^2, -mt^2 + (l1 - p1)^2, (l1 - p1 + p4)^2, (l1 - p1 - p2 + p4)^2, 
  l2^2, -mt^2 + (l2 - p3)^2, (l1 - l2)^2 - mt^2, 
  -mt^2 + (l1 - l2 - p1 - p2 + p3 + p4)^2, (l2 - p1)^2, (l2 - p1 + p4)^2, 
  (l2 - p1 - p2 + p4)^2}, {l1^2 - mt^2, -mt^2 + (l1 + p2)^2, 
  -mt^2 + (l1 - p1 + p3 + p4)^2, (l1 - p1 + p3)^2, l2^2 - mt^2, 
  (l2 - p1 + p3)^2, (l2 + p3)^2, (l1 - l2)^2, (l1 + p3)^2, (l2 + p2)^2, 
  (l2 - p1 + p3 + p4)^2}, {l1^2, (l1 - p2)^2, -mt^2 + (l1 - p2 + p4)^2, 
  (l1 - p2 + p3 + p4)^2, l2^2, (l2 + p1)^2, (l1 - l2)^2, 
  (l1 - l2 - p1 - p2 + p3 + p4)^2, (l2 - p2)^2, (l2 - p2 + p4)^2, 
  (l2 - p2 + p3 + p4)^2}, {l1^2, -mt^2 + (l1 - p4)^2, 
  -mt^2 + (l1 + p1 - p4)^2, -mt^2 + (l1 - p2 + p3)^2, l2^2 - mt^2, 
  (l2 - p2 + p3)^2, -mt^2 + (l2 - p2)^2, (l1 - l2)^2 - mt^2, (l1 - p2)^2, 
  (l2 - p4)^2, (l2 + p1 - p4)^2}, {l1^2, (l1 + p2)^2, 
  -mt^2 + (l1 + p2 - p4)^2, -mt^2 + (l1 - p1 + p3)^2, l2^2 - mt^2, 
  (l2 - p1 + p3)^2, -mt^2 + (l2 - p1)^2, (l1 - l2)^2 - mt^2, (l1 - p1)^2, 
  (l2 + p2)^2, (l2 + p2 - p4)^2}, {l1^2 - mt^2, (l1 - p4)^2, 
  -mt^2 + (l1 - p3 - p4)^2, -mt^2 + (l1 - p1 - p2)^2, l2^2 - mt^2, 
  -mt^2 + (l2 - p1 - p2)^2, -mt^2 + (l2 - p2)^2, (l1 - l2)^2, (l1 - p2)^2, 
  (l2 - p4)^2, (l2 - p3 - p4)^2}, {l1^2 - mt^2, -mt^2 + (l1 - p2)^2, 
  (l1 - p2 + p3)^2, -mt^2 + (l1 - p2 + p3 + p4)^2, l2^2, (l2 + p1)^2, 
  (l1 - l2)^2 - mt^2, -mt^2 + (l1 - l2 - p1 - p2 + p3 + p4)^2, (l2 - p2)^2, 
  (l2 - p2 + p3)^2, (l2 - p2 + p3 + p4)^2}, 
 {l1^2, (l1 + p1)^2, -mt^2 + (l1 + p1 - p3)^2, (l1 + p1 - p3 - p4)^2, 
  l2^2 - mt^2, -mt^2 + (l2 + p1 - p3 - p4)^2, -mt^2 + (l2 - p2)^2, 
  (l1 - l2)^2 - mt^2, (l1 - p2)^2, (l2 + p1)^2, (l2 + p1 - p3)^2}, 
 {l1^2, (l1 + p2)^2, -mt^2 + (l1 + p2 - p3)^2, (l1 + p2 - p3 - p4)^2, 
  l2^2 - mt^2, -mt^2 + (l2 + p2 - p3 - p4)^2, 
  -mt^2 + (l2 + p1 + p2 - p3 - p4)^2, (l1 - l2)^2 - mt^2, 
  (l1 + p1 + p2 - p3 - p4)^2, (l2 + p2)^2, (l2 + p2 - p3)^2}, 
 {l1^2, (l1 + p1)^2, (l1 - p2 + p3 + p4)^2, (l1 + p3 + p4)^2, l2^2, 
  (l2 + p3 + p4)^2, -mt^2 + (l2 + p3)^2, (l1 - l2)^2, (l1 + p3)^2, 
  (l2 + p1)^2, (l2 - p2 + p3 + p4)^2}, {l1^2, -mt^2 + (l1 - p3)^2, 
  -mt^2 + (l1 + p2 - p3)^2, -mt^2 + (l1 - p1 + p4)^2, l2^2, 
  -mt^2 + (l2 - p1 + p4)^2, (l2 - p1)^2, (l1 - l2)^2, (l1 - p1)^2, 
  (l2 - p3)^2, (l2 + p2 - p3)^2}, {l1^2 - mt^2, -mt^2 + (l1 - p2)^2, 
  -mt^2 + (l1 + p1 - p3 - p4)^2, (l1 + p1 - p3)^2, l2^2 - mt^2, (l2 - p3)^2, 
  (l1 - l2)^2, (l1 - l2 + p1)^2, (l2 - p2)^2, (l2 + p1 - p3 - p4)^2, 
  (l2 + p1 - p3)^2}, {l1^2, (l1 - p2)^2, -mt^2 + (l1 - p2 + p4)^2, 
  l2^2 - mt^2, -mt^2 + (l2 - p2 + p3 + p4)^2, 
  -mt^2 + (l2 - p1 - p2 + p3 + p4)^2, (l1 - l2)^2 - mt^2, (l1 - l2 - p3)^2, 
  (l1 - p1 - p2 + p3 + p4)^2, (l2 - p2)^2, (l2 - p2 + p4)^2}, 
 {l1^2 - mt^2, -mt^2 + (l1 + p1)^2, -mt^2 + (l1 - p2 + p3 + p4)^2, 
  (l1 - p2 + p4)^2, l2^2, -mt^2 + (l2 - p2 + p4)^2, (l2 - p2)^2, 
  (l1 - l2)^2 - mt^2, (l1 - p2)^2, (l2 + p1)^2, (l2 - p2 + p3 + p4)^2}, 
 {l1^2 - mt^2, -mt^2 + (l1 - p1)^2, -mt^2 + (l1 + p2 - p3 - p4)^2, 
  -mt^2 + (l1 - p3 - p4)^2, l2^2, -mt^2 + (l2 - p3)^2, (l1 - l2)^2 - mt^2, 
  (l1 - p3)^2, (l2 - p1)^2, (l2 + p2 - p3 - p4)^2, (l2 - p3 - p4)^2}, 
 {l1^2, (l1 + p1)^2, -mt^2 + (l1 + p1 - p4)^2, (l1 + p1 - p3 - p4)^2, l2^2, 
  (l2 + p1 - p3 - p4)^2, (l2 + p1 + p2 - p3 - p4)^2, (l1 - l2)^2, 
  (l1 + p1 + p2 - p3 - p4)^2, (l2 + p1)^2, (l2 + p1 - p4)^2}, 
 {l1^2 - mt^2, -mt^2 + (l1 - p1)^2, (l1 - p1 + p4)^2, 
  -mt^2 + (l1 - p1 + p3 + p4)^2, l2^2 - mt^2, -mt^2 + (l2 + p2)^2, 
  (l1 - l2)^2, -mt^2 + (l1 + p2)^2, (l2 - p1)^2, (l2 - p1 + p4)^2, 
  (l2 - p1 + p3 + p4)^2}, {l1^2, (l1 + p1)^2, -mt^2 + (l1 + p1 - p3)^2, 
  (l1 + p1 - p3 - p4)^2, l2^2 - mt^2, -mt^2 + (l2 + p1 - p3 - p4)^2, 
  -mt^2 + (l2 + p1 + p2 - p3 - p4)^2, (l1 - l2)^2 - mt^2, 
  (l1 + p1 + p2 - p3 - p4)^2, (l2 + p1)^2, (l2 + p1 - p3)^2}, 
 {l1^2 - mt^2, (l1 + p3)^2, -mt^2 + (l1 + p3 + p4)^2, l2^2 - mt^2, 
  -mt^2 + (l2 - p1 + p3 + p4)^2, -mt^2 + (l2 - p1 - p2 + p3 + p4)^2, 
  (l1 - l2)^2, (l1 - l2 + p1)^2, (l1 - p1 - p2 + p3 + p4)^2, (l2 + p3)^2, 
  (l2 + p3 + p4)^2}, {l1^2, -mt^2 + (l1 + p3)^2, 
  -mt^2 + (l1 + p1 + p2 - p4)^2, l2^2, (l2 + p1 + p2)^2, (l2 + p2)^2, 
  (l1 - l2)^2, -mt^2 + (l1 - l2 - p4)^2, (l1 + p2)^2, (l2 + p3)^2, 
  (l2 + p1 + p2 - p4)^2}, {l1^2 - mt^2, -mt^2 + (l1 - p2)^2, 
  -mt^2 + (l1 + p1 - p3 - p4)^2, (l1 + p1 - p4)^2, l2^2 - mt^2, 
  -mt^2 + (l2 + p1)^2, (l1 - l2)^2, -mt^2 + (l1 - l2 - p4)^2, (l2 - p2)^2, 
  (l2 + p1 - p3 - p4)^2, (l2 + p1 - p4)^2}, 
 {l1^2, (l1 + p2)^2, (l1 + p1 + p2)^2, -mt^2 + (l1 + p1 + p2 - p3)^2, 
  l2^2 - mt^2, (l2 + p1 + p2 - p3)^2, -mt^2 + (l2 + p1 + p2 - p3 - p4)^2, 
  (l1 - l2)^2 - mt^2, (l1 + p1 + p2 - p3 - p4)^2, (l2 + p2)^2, 
  (l2 + p1 + p2)^2}, {l1^2, (l1 - p2)^2, (l1 - p1 - p2)^2, 
  -mt^2 + (l1 - p1 - p2 + p3)^2, l2^2, -mt^2 + (l2 - p4)^2, (l1 - l2)^2, 
  -mt^2 + (l1 - p4)^2, (l2 - p2)^2, (l2 - p1 - p2)^2, (l2 - p1 - p2 + p3)^2}, 
 {l1^2 - mt^2, -mt^2 + (l1 - p2)^2, -mt^2 + (l1 - p1 - p2)^2, 
  -mt^2 + (l1 - p3 - p4)^2, l2^2 - mt^2, (l2 - p3)^2, (l1 - l2)^2, 
  -mt^2 + (l1 - l2 - p4)^2, (l2 - p2)^2, (l2 - p1 - p2)^2, (l2 - p3 - p4)^2}, 
 {l1^2, (l1 - p2)^2, -mt^2 + (l1 - p2 + p4)^2, (l1 - p2 + p3 + p4)^2, 
  l2^2 - mt^2, -mt^2 + (l2 + p1)^2, (l1 - l2)^2 - mt^2, 
  -mt^2 + (l1 - l2 - p1 - p2 + p3 + p4)^2, (l2 - p2)^2, (l2 - p2 + p4)^2, 
  (l2 - p2 + p3 + p4)^2}, {l1^2, (l1 + p1)^2, -mt^2 + (l1 + p1 - p4)^2, 
  -mt^2 + (l1 + p1 + p2 - p4)^2, l2^2 - mt^2, (l2 + p1 + p2 - p4)^2, 
  -mt^2 + (l2 + p1 + p2 - p3 - p4)^2, (l1 - l2)^2 - mt^2, 
  (l1 + p1 + p2 - p3 - p4)^2, (l2 + p1)^2, (l2 + p1 - p4)^2}, 
 {l1^2 - mt^2, -mt^2 + (l1 + p2)^2, -mt^2 + (l1 + p1 + p2)^2, 
  (l1 + p1 + p2 - p4)^2, l2^2, -mt^2 + (l2 + p1 + p2 - p4)^2, 
  -mt^2 + (l2 + p3)^2, (l1 - l2)^2 - mt^2, (l1 + p3)^2, (l2 + p2)^2, 
  (l2 + p1 + p2)^2}, {l1^2, -mt^2 + (l1 + p3)^2, 
  -mt^2 + (l1 + p1 + p2 - p4)^2, -mt^2 + (l1 + p1 - p4)^2, l2^2, (l2 + p1)^2, 
  (l1 - l2)^2, (l1 + p1)^2, (l2 + p3)^2, (l2 + p1 + p2 - p4)^2, 
  (l2 + p1 - p4)^2}, {l1^2 - mt^2, -mt^2 + (l1 - p2)^2, 
  -mt^2 + (l1 - p1 - p2)^2, -mt^2 + (l1 - p3 - p4)^2, l2^2, 
  -mt^2 + (l2 - p3)^2, (l1 - l2)^2 - mt^2, (l1 - p3)^2, (l2 - p2)^2, 
  (l2 - p1 - p2)^2, (l2 - p3 - p4)^2}, {l1^2, (l1 - p1)^2, 
  -mt^2 + (l1 - p1 + p4)^2, -mt^2 + (l1 + p2 - p3)^2, l2^2 - mt^2, 
  -mt^2 + (l2 + p2)^2, (l1 - l2)^2 - mt^2, (l1 + p2)^2, (l2 - p1)^2, 
  (l2 - p1 + p4)^2, (l2 + p2 - p3)^2}, {l1^2, -mt^2 + (l1 + p3)^2, 
  -mt^2 + (l1 - p1 + p3)^2, (l1 - p1 + p3 + p4)^2, l2^2 - mt^2, 
  -mt^2 + (l2 + p2)^2, (l1 - l2)^2 - mt^2, 
  -mt^2 + (l1 - l2 - p1 - p2 + p3 + p4)^2, (l2 + p3)^2, (l2 - p1 + p3)^2, 
  (l2 - p1 + p3 + p4)^2}, {l1^2, (l1 + p1)^2, (l1 - p2 + p3 + p4)^2, 
  (l1 + p3 + p4)^2, l2^2, (l2 + p3 + p4)^2, -mt^2 + (l2 + p4)^2, (l1 - l2)^2, 
  (l1 + p4)^2, (l2 + p1)^2, (l2 - p2 + p3 + p4)^2}, 
 {l1^2, (l1 - p1)^2, -mt^2 + (l1 - p1 + p3)^2, (l1 - p1 + p3 + p4)^2, 
  l2^2 - mt^2, -mt^2 + (l2 + p2)^2, (l1 - l2)^2 - mt^2, 
  -mt^2 + (l1 - l2 - p1 - p2 + p3 + p4)^2, (l2 - p1)^2, (l2 - p1 + p3)^2, 
  (l2 - p1 + p3 + p4)^2}, {l1^2 - mt^2, -mt^2 + (l1 - p1)^2, 
  -mt^2 + (l1 + p2 - p3 - p4)^2, -mt^2 + (l1 - p3 - p4)^2, l2^2, 
  -mt^2 + (l2 - p3)^2, (l1 - l2)^2 - mt^2, (l1 - l2 - p4)^2, (l2 - p1)^2, 
  (l2 + p2 - p3 - p4)^2, (l2 - p3 - p4)^2}, {l1^2, -mt^2 + (l1 - p4)^2, 
  -mt^2 + (l1 + p2 - p4)^2, -mt^2 + (l1 - p1 + p3)^2, l2^2, 
  -mt^2 + (l2 - p1 + p3)^2, -mt^2 + (l2 + p3)^2, (l1 - l2)^2, (l1 + p3)^2, 
  (l2 - p4)^2, (l2 + p2 - p4)^2}, {l1^2, -mt^2 + (l1 + p3)^2, 
  (l1 + p3 + p4)^2, l2^2 - mt^2, -mt^2 + (l2 - p2 + p3 + p4)^2, 
  -mt^2 + (l2 + p1)^2, (l1 - l2)^2 - mt^2, -mt^2 + (l1 - l2 + p2)^2, 
  (l1 + p1)^2, (l2 + p3)^2, (l2 + p3 + p4)^2}, 
 {l1^2, (l1 - p1)^2, -mt^2 + (l1 - p1 + p3)^2, (l1 - p1 + p3 + p4)^2, l2^2, 
  (l2 + p2)^2, (l1 - l2)^2, (l1 - l2 - p1 - p2 + p3 + p4)^2, (l2 - p1)^2, 
  (l2 - p1 + p3)^2, (l2 - p1 + p3 + p4)^2}, {l1^2 - mt^2, (l1 - p4)^2, 
  -mt^2 + (l1 - p3 - p4)^2, -mt^2 + (l1 - p1 - p2)^2, l2^2 - mt^2, 
  -mt^2 + (l2 - p1 - p2)^2, -mt^2 + (l2 - p1)^2, (l1 - l2)^2, (l1 - p1)^2, 
  (l2 - p4)^2, (l2 - p3 - p4)^2}, {l1^2, -mt^2 + (l1 - p3)^2, 
  -mt^2 + (l1 + p1 - p3)^2, (l1 + p1 - p3 - p4)^2, l2^2 - mt^2, 
  -mt^2 + (l2 + p1 - p3 - p4)^2, -mt^2 + (l2 + p1 + p2 - p3 - p4)^2, 
  (l1 - l2)^2 - mt^2, (l1 + p1 + p2 - p3 - p4)^2, (l2 - p3)^2, 
  (l2 + p1 - p3)^2}, {l1^2, (l1 + p2)^2, -mt^2 + (l1 + p2 - p4)^2, 
  (l1 + p2 - p3 - p4)^2, l2^2, (l2 + p2 - p3 - p4)^2, (l2 - p1)^2, 
  (l1 - l2)^2, (l1 - p1)^2, (l2 + p2)^2, (l2 + p2 - p4)^2}, 
 {l1^2 - mt^2, -mt^2 + (l1 + p1)^2, -mt^2 + (l1 + p1 + p2)^2, 
  -mt^2 + (l1 + p3 + p4)^2, l2^2, (l2 + p3 + p4)^2, -mt^2 + (l2 + p3)^2, 
  (l1 - l2)^2 - mt^2, (l1 + p3)^2, (l2 + p1)^2, (l2 + p1 + p2)^2}, 
 {l1^2, -mt^2 + (l1 - p4)^2, -mt^2 + (l1 + p1 - p4)^2, 
  -mt^2 + (l1 - p2 + p3)^2, l2^2 - mt^2, (l2 - p2 + p3)^2, (l2 + p3)^2, 
  (l1 - l2)^2 - mt^2, (l1 + p3)^2, (l2 - p4)^2, (l2 + p1 - p4)^2}, 
 {l1^2, -mt^2 + (l1 + p4)^2, -mt^2 + (l1 + p1 + p2 - p3)^2, l2^2 - mt^2, 
  (l2 + p1 - p3)^2, (l2 - p3)^2, (l1 - l2)^2 - mt^2, 
  -mt^2 + (l1 - l2 + p2)^2, (l1 - p3)^2, (l2 + p4)^2, (l2 + p1 + p2 - p3)^2}, 
 {l1^2 - mt^2, -mt^2 + (l1 + p1)^2, -mt^2 + (l1 - p2 + p3 + p4)^2, 
  (l1 - p2 + p4)^2, l2^2, -mt^2 + (l2 - p2 + p4)^2, -mt^2 + (l2 + p4)^2, 
  (l1 - l2)^2 - mt^2, (l1 + p4)^2, (l2 + p1)^2, (l2 - p2 + p3 + p4)^2}, 
 {l1^2 - mt^2, -mt^2 + (l1 - p2)^2, -mt^2 + (l1 + p1 - p3 - p4)^2, 
  -mt^2 + (l1 - p3 - p4)^2, l2^2, -mt^2 + (l2 - p3)^2, (l1 - l2)^2 - mt^2, 
  (l1 - p3)^2, (l2 - p2)^2, (l2 + p1 - p3 - p4)^2, (l2 - p3 - p4)^2}, 
 {l1^2 - mt^2, (l1 + p4)^2, -mt^2 + (l1 + p3 + p4)^2, 
  -mt^2 + (l1 + p1 + p2)^2, l2^2, (l2 + p2)^2, (l1 - l2)^2 - mt^2, 
  -mt^2 + (l1 - l2 + p1)^2, (l2 + p4)^2, (l2 + p3 + p4)^2, (l2 + p1 + p2)^2}, 
 {l1^2 - mt^2, -mt^2 + (l1 - p1)^2, (l1 - p1 + p3)^2, (l1 - p1 - p2 + p3)^2, 
  l2^2, -mt^2 + (l2 - p4)^2, (l1 - l2)^2 - mt^2, 
  -mt^2 + (l1 - l2 - p1 - p2 + p3 + p4)^2, (l2 - p1)^2, (l2 - p1 + p3)^2, 
  (l2 - p1 - p2 + p3)^2}, {l1^2 - mt^2, (l1 + p3)^2, 
  -mt^2 + (l1 + p3 + p4)^2, -mt^2 + (l1 + p1 + p2)^2, l2^2, (l2 + p2)^2, 
  (l1 - l2)^2 - mt^2, -mt^2 + (l1 - l2 + p1)^2, (l2 + p3)^2, 
  (l2 + p3 + p4)^2, (l2 + p1 + p2)^2}, {l1^2, (l1 + p1)^2, (l1 + p1 + p2)^2, 
  (l1 + p3 + p4)^2, l2^2, (l2 + p3 + p4)^2, -mt^2 + (l2 + p4)^2, (l1 - l2)^2, 
  (l1 + p4)^2, (l2 + p1)^2, (l2 + p1 + p2)^2}, 
 {l1^2, (l1 - p2)^2, -mt^2 + (l1 - p2 + p4)^2, -mt^2 + (l1 + p1 - p3)^2, 
  l2^2 - mt^2, (l2 - p3)^2, (l1 - l2)^2 - mt^2, -mt^2 + (l1 - l2 + p1)^2, 
  (l2 - p2)^2, (l2 - p2 + p4)^2, (l2 + p1 - p3)^2}, 
 {l1^2 - mt^2, -mt^2 + (l1 - p2)^2, -mt^2 + (l1 - p1 - p2)^2, 
  (l1 - p1 - p2 + p4)^2, l2^2 - mt^2, -mt^2 + (l2 - p1 - p2 + p3 + p4)^2, 
  (l1 - l2)^2, -mt^2 + (l1 - p1 - p2 + p3 + p4)^2, (l2 - p2)^2, 
  (l2 - p1 - p2)^2, (l2 - p1 - p2 + p4)^2}, 
 {l1^2, (l1 - p2)^2, -mt^2 + (l1 - p2 + p3)^2, -mt^2 + (l1 - p1 - p2 + p3)^2, 
  l2^2 - mt^2, (l2 - p4)^2, (l1 - l2)^2 - mt^2, -mt^2 + (l1 - p4)^2, 
  (l2 - p2)^2, (l2 - p2 + p3)^2, (l2 - p1 - p2 + p3)^2}, 
 {l1^2 - mt^2, (l1 + p3)^2, -mt^2 + (l1 + p3 + p4)^2, l2^2 - mt^2, 
  -mt^2 + (l2 - p2 + p3 + p4)^2, -mt^2 + (l2 - p1 - p2 + p3 + p4)^2, 
  (l1 - l2)^2, (l1 - l2 + p2)^2, (l1 - p1 - p2 + p3 + p4)^2, (l2 + p3)^2, 
  (l2 + p3 + p4)^2}, {l1^2, -mt^2 + (l1 + p3)^2, (l1 + p3 + p4)^2, l2^2, 
  (l2 - p1 + p3 + p4)^2, (l2 - p1 - p2 + p3 + p4)^2, (l1 - l2)^2, 
  (l1 - l2 + p1)^2, (l1 - p1 - p2 + p3 + p4)^2, (l2 + p3)^2, 
  (l2 + p3 + p4)^2}, {l1^2, (l1 - p2)^2, -mt^2 + (l1 - p2 + p3)^2, 
  -mt^2 + (l1 + p1 - p4)^2, l2^2 - mt^2, (l2 - p4)^2, (l1 - l2)^2 - mt^2, 
  -mt^2 + (l1 - l2 + p1)^2, (l2 - p2)^2, (l2 - p2 + p3)^2, (l2 + p1 - p4)^2}, 
 {l1^2, (l1 + p1)^2, -mt^2 + (l1 + p1 - p3)^2, -mt^2 + (l1 + p1 + p2 - p3)^2, 
  l2^2, -mt^2 + (l2 + p1 + p2 - p3)^2, -mt^2 + (l2 + p4)^2, (l1 - l2)^2, 
  (l1 + p4)^2, (l2 + p1)^2, (l2 + p1 - p3)^2}, 
 {l1^2, (l1 - p2)^2, (l1 - p1 - p2)^2, -mt^2 + (l1 - p1 - p2 + p3)^2, 
  l2^2 - mt^2, -mt^2 + (l2 - p1 - p2 + p3 + p4)^2, (l1 - l2)^2 - mt^2, 
  (l1 - p1 - p2 + p3 + p4)^2, (l2 - p2)^2, (l2 - p1 - p2)^2, 
  (l2 - p1 - p2 + p3)^2}, {l1^2 - mt^2, -mt^2 + (l1 - p2)^2, 
  -mt^2 + (l1 + p1 - p3 - p4)^2, (l1 + p1 - p4)^2, l2^2, (l2 + p1)^2, 
  (l1 - l2)^2 - mt^2, -mt^2 + (l1 + p1)^2, (l2 - p2)^2, 
  (l2 + p1 - p3 - p4)^2, (l2 + p1 - p4)^2}, 
 {l1^2, (l1 + p2)^2, -mt^2 + (l1 + p2 - p4)^2, (l1 + p2 - p3 - p4)^2, 
  l2^2 - mt^2, -mt^2 + (l2 + p2 - p3 - p4)^2, 
  -mt^2 + (l2 + p1 + p2 - p3 - p4)^2, (l1 - l2)^2 - mt^2, 
  (l1 + p1 + p2 - p3 - p4)^2, (l2 + p2)^2, (l2 + p2 - p4)^2}, 
 {l1^2, -mt^2 + (l1 + p3)^2, -mt^2 + (l1 - p2 + p3)^2, (l1 - p2 + p3 + p4)^2, 
  l2^2, (l2 + p1)^2, (l1 - l2)^2, (l1 - l2 - p1 - p2 + p3 + p4)^2, 
  (l2 + p3)^2, (l2 - p2 + p3)^2, (l2 - p2 + p3 + p4)^2}, 
 {l1^2, -mt^2 + (l1 + p3)^2, (l1 + p3 + p4)^2, l2^2, (l2 - p2 + p3 + p4)^2, 
  (l2 - p1 - p2 + p3 + p4)^2, (l1 - l2)^2, (l1 - l2 + p2)^2, 
  (l1 - p1 - p2 + p3 + p4)^2, (l2 + p3)^2, (l2 + p3 + p4)^2}, 
 {l1^2 - mt^2, -mt^2 + (l1 + p2)^2, -mt^2 + (l1 + p1 + p2)^2, 
  (l1 + p1 + p2 - p3)^2, l2^2 - mt^2, (l2 + p1 + p2 - p3)^2, 
  -mt^2 + (l2 + p1 + p2 - p3 - p4)^2, (l1 - l2)^2, 
  (l1 + p1 + p2 - p3 - p4)^2, (l2 + p2)^2, (l2 + p1 + p2)^2}, 
 {l1^2, (l1 - p1)^2, -mt^2 + (l1 - p1 + p3)^2, -mt^2 + (l1 + p2 - p4)^2, 
  l2^2, (l2 + p2)^2, (l1 - l2)^2, -mt^2 + (l1 - l2 - p4)^2, (l2 - p1)^2, 
  (l2 - p1 + p3)^2, (l2 + p2 - p4)^2}, {l1^2, -mt^2 + (l1 + p4)^2, 
  -mt^2 + (l1 + p1 + p2 - p3)^2, l2^2, -mt^2 + (l2 + p2 - p3)^2, (l2 + p2)^2, 
  (l1 - l2)^2, (l1 - l2 + p1)^2, (l1 + p2)^2, (l2 + p4)^2, 
  (l2 + p1 + p2 - p3)^2}, {l1^2, (l1 + p1)^2, (l1 + p1 + p2)^2, 
  (l1 + p3 + p4)^2, l2^2 - mt^2, -mt^2 + (l2 + p3 + p4)^2, (l2 + p4)^2, 
  (l1 - l2)^2, (l1 + p4)^2, (l2 + p1)^2, (l2 + p1 + p2)^2}, 
 {l1^2, (l1 - p2)^2, -mt^2 + (l1 - p2 + p3)^2, l2^2 - mt^2, 
  -mt^2 + (l2 - p2 + p3 + p4)^2, -mt^2 + (l2 - p1 - p2 + p3 + p4)^2, 
  (l1 - l2)^2 - mt^2, (l1 - l2 - p4)^2, (l1 - p1 - p2 + p3 + p4)^2, 
  (l2 - p2)^2, (l2 - p2 + p3)^2}, {l1^2 - mt^2, -mt^2 + (l1 - p2)^2, 
  (l1 - p2 + p3)^2, (l1 + p1 - p4)^2, l2^2 - mt^2, (l2 - p4)^2, (l1 - l2)^2, 
  (l1 - l2 + p1)^2, (l2 - p2)^2, (l2 - p2 + p3)^2, (l2 + p1 - p4)^2}, 
 {l1^2, (l1 + p3)^2, -mt^2 + (l1 + p1 + p2 - p4)^2, l2^2 - mt^2, 
  (l2 + p2 - p4)^2, (l2 - p4)^2, (l1 - l2)^2 - mt^2, 
  -mt^2 + (l1 - l2 + p1)^2, (l1 - p4)^2, (l2 + p3)^2, (l2 + p1 + p2 - p4)^2}, 
 {l1^2 - mt^2, (l1 + p3)^2, (l1 + p1 + p2 - p4)^2, l2^2 - mt^2, 
  -mt^2 + (l2 + p1 + p2)^2, -mt^2 + (l2 + p2)^2, (l1 - l2)^2, 
  -mt^2 + (l1 - l2 - p4)^2, (l1 + p2)^2, (l2 + p3)^2, (l2 + p1 + p2 - p4)^2}, 
 {l1^2 - mt^2, (l1 - p2)^2, (l1 - p2 + p3)^2, l2^2 - mt^2, 
  -mt^2 + (l2 - p2 + p3 + p4)^2, -mt^2 + (l2 - p1 - p2 + p3 + p4)^2, 
  (l1 - l2)^2, -mt^2 + (l1 - l2 - p4)^2, (l1 - p1 - p2 + p3 + p4)^2, 
  (l2 - p2)^2, (l2 - p2 + p3)^2}, {l1^2 - mt^2, (l1 - p3)^2, 
  (l1 + p2 - p3)^2, -mt^2 + (l1 + p2 - p3 - p4)^2, l2^2, 
  (l2 + p2 - p3 - p4)^2, (l2 + p1 + p2 - p3 - p4)^2, (l1 - l2)^2, 
  (l1 + p1 + p2 - p3 - p4)^2, (l2 - p3)^2, (l2 + p2 - p3)^2}, 
 {l1^2 - mt^2, -mt^2 + (l1 - p2)^2, (l1 - p2 + p3)^2, (l1 + p1 - p4)^2, l2^2, 
  -mt^2 + (l2 - p4)^2, (l1 - l2)^2 - mt^2, -mt^2 + (l1 - l2 + p1)^2, 
  (l2 - p2)^2, (l2 - p2 + p3)^2, (l2 + p1 - p4)^2}, 
 {l1^2, (l1 - p2)^2, (l1 + p1 - p3 - p4)^2, (l1 + p1 - p4)^2, l2^2, 
  (l2 + p1)^2, (l1 - l2)^2, (l1 + p1)^2, (l2 - p2)^2, (l2 + p1 - p3 - p4)^2, 
  (l2 + p1 - p4)^2}, {l1^2 - mt^2, (l1 - p2)^2, (l1 - p2 + p4)^2, l2^2, 
  -mt^2 + (l2 + p1 - p3)^2, -mt^2 + (l2 - p3)^2, (l1 - l2)^2 - mt^2, 
  -mt^2 + (l1 - l2 - p1 - p2 + p3 + p4)^2, (l1 - p3)^2, (l2 - p2)^2, 
  (l2 - p2 + p4)^2}, {l1^2 - mt^2, (l1 + p3)^2, (l1 + p1 + p2 - p4)^2, l2^2, 
  (l2 + p1 + p2)^2, (l2 + p2)^2, (l1 - l2)^2 - mt^2, (l1 - l2 - p4)^2, 
  (l1 + p2)^2, (l2 + p3)^2, (l2 + p1 + p2 - p4)^2}, 
 {l1^2, (l1 - p1)^2, (l1 - p1 + p3)^2, (l1 - p1 + p3 + p4)^2, l2^2, 
  (l2 + p2)^2, (l1 - l2)^2, (l1 + p2)^2, (l2 - p1)^2, (l2 - p1 + p3)^2, 
  (l2 - p1 + p3 + p4)^2}, {l1^2, (l1 - p2)^2, -mt^2 + (l1 - p2 + p3)^2, 
  l2^2 - mt^2, (l2 - p1 - p2 + p3)^2, -mt^2 + (l2 - p1 - p2 + p3 + p4)^2, 
  (l1 - l2)^2 - mt^2, -mt^2 + (l1 - l2 + p1)^2, (l1 - p1 - p2 + p3 + p4)^2, 
  (l2 - p2)^2, (l2 - p2 + p3)^2}, {l1^2 - mt^2, -mt^2 + (l1 - p2)^2, 
  (l1 - p2 + p3)^2, -mt^2 + (l1 - p2 + p3 + p4)^2, l2^2 - mt^2, 
  -mt^2 + (l2 - p1 - p2 + p3 + p4)^2, (l1 - l2)^2, (l1 - l2 + p1)^2, 
  (l2 - p2)^2, (l2 - p2 + p3)^2, (l2 - p2 + p3 + p4)^2}, 
 {l1^2 - mt^2, -mt^2 + (l1 + p2)^2, (l1 + p2 - p4)^2, 
  -mt^2 + (l1 + p2 - p3 - p4)^2, l2^2, (l2 + p2 - p3 - p4)^2, 
  (l2 + p1 + p2 - p3 - p4)^2, (l1 - l2)^2, (l1 + p1 + p2 - p3 - p4)^2, 
  (l2 + p2)^2, (l2 + p2 - p4)^2}, {l1^2 - mt^2, -mt^2 + (l1 + p1)^2, 
  (l1 + p1 - p3)^2, -mt^2 + (l1 + p1 - p3 - p4)^2, l2^2, 
  (l2 + p1 - p3 - p4)^2, (l2 + p1 + p2 - p3 - p4)^2, (l1 - l2)^2, 
  (l1 + p1 + p2 - p3 - p4)^2, (l2 + p1)^2, (l2 + p1 - p3)^2}, 
 {l1^2, (l1 + p3)^2, -mt^2 + (l1 + p1 + p2 - p4)^2, l2^2, 
  -mt^2 + (l2 + p2 - p4)^2, -mt^2 + (l2 - p4)^2, (l1 - l2)^2, 
  (l1 - l2 + p1)^2, (l1 - p4)^2, (l2 + p3)^2, (l2 + p1 + p2 - p4)^2}, 
 {l1^2, (l1 - p2)^2, (l1 - p2 + p3)^2, (l1 - p2 + p3 + p4)^2, l2^2 - mt^2, 
  -mt^2 + (l2 - p1 - p2 + p3 + p4)^2, (l1 - l2)^2 - mt^2, 
  -mt^2 + (l1 - l2 + p1)^2, (l2 - p2)^2, (l2 - p2 + p3)^2, 
  (l2 - p2 + p3 + p4)^2}, {l1^2, (l1 - p2)^2, (l1 - p2 + p3)^2, 
  (l1 - p2 + p3 + p4)^2, l2^2, (l2 - p1 - p2 + p3 + p4)^2, (l1 - l2)^2, 
  (l1 - l2 + p1)^2, (l2 - p2)^2, (l2 - p2 + p3)^2, (l2 - p2 + p3 + p4)^2}, 
 {l1^2 - mt^2, -mt^2 + (l1 + p2)^2, (l1 + p2 - p3)^2, 
  -mt^2 + (l1 + p2 - p3 - p4)^2, l2^2, (l2 + p2 - p3 - p4)^2, 
  (l2 + p1 + p2 - p3 - p4)^2, (l1 - l2)^2, (l1 + p1 + p2 - p3 - p4)^2, 
  (l2 + p2)^2, (l2 + p2 - p3)^2}, {l1^2, (l1 - p3)^2, (l1 - p3 - p4)^2, 
  (l1 - p1 - p2)^2, l2^2, (l2 - p1 - p2)^2, (l2 - p1)^2, (l1 - l2)^2, 
  (l1 - p1)^2, (l2 - p3)^2, (l2 - p3 - p4)^2}, 
 {l1^2 - mt^2, (l1 - p3)^2, (l1 + p1 - p3)^2, -mt^2 + (l1 + p1 - p3 - p4)^2, 
  l2^2, (l2 + p1 - p3 - p4)^2, (l2 + p1 + p2 - p3 - p4)^2, (l1 - l2)^2, 
  (l1 + p1 + p2 - p3 - p4)^2, (l2 - p3)^2, (l2 + p1 - p3)^2}, 
 {l1^2, (l1 + p3)^2, (l1 + p3 + p4)^2, (l1 + p1 + p2)^2, l2^2, (l2 + p2)^2, 
  (l1 - l2)^2, (l1 - l2 + p1)^2, (l2 + p3)^2, (l2 + p3 + p4)^2, 
  (l2 + p1 + p2)^2}, {l1^2, (l1 + p3)^2, (l1 + p3 + p4)^2, l2^2, 
  (l2 + p1 + p2)^2, (l2 + p2)^2, (l1 - l2)^2, (l1 - l2 - p1 - p2 + p3 + p4)^
   2, (l1 + p2)^2, (l2 + p3)^2, (l2 + p3 + p4)^2}, 
 {l1^2, (l1 - p2)^2, -mt^2 + (l1 - p2 + p4)^2, l2^2 - mt^2, (l2 + p1 - p3)^2, 
  (l2 - p3)^2, (l1 - l2)^2 - mt^2, -mt^2 + (l1 - l2 - p1 - p2 + p3 + p4)^2, 
  (l1 - p3)^2, (l2 - p2)^2, (l2 - p2 + p4)^2}, 
 {l1^2, (l1 + p2)^2, (l1 + p1 + p2)^2, (l1 + p3 + p4)^2, l2^2 - mt^2, 
  -mt^2 + (l2 + p3 + p4)^2, (l2 + p4)^2, (l1 - l2)^2, (l1 + p4)^2, 
  (l2 + p2)^2, (l2 + p1 + p2)^2}, {l1^2 - mt^2, -mt^2 + (l1 + p1)^2, 
  (l1 + p1 - p4)^2, -mt^2 + (l1 + p1 - p3 - p4)^2, l2^2, 
  (l2 + p1 - p3 - p4)^2, (l2 + p1 + p2 - p3 - p4)^2, (l1 - l2)^2, 
  (l1 + p1 + p2 - p3 - p4)^2, (l2 + p1)^2, (l2 + p1 - p4)^2}, 
 {l1^2 - mt^2, (l1 + p3)^2, -mt^2 + (l1 + p3 + p4)^2, l2^2, (l2 + p1 + p2)^2, 
  (l2 + p2)^2, (l1 - l2)^2 - mt^2, -mt^2 + (l1 - l2 - p1 - p2 + p3 + p4)^2, 
  (l1 + p2)^2, (l2 + p3)^2, (l2 + p3 + p4)^2}, 
 {l1^2, (l1 - p2)^2, -mt^2 + (l1 - p2 + p3)^2, l2^2 - mt^2, (l2 + p1 - p4)^2, 
  (l2 - p4)^2, (l1 - l2)^2 - mt^2, -mt^2 + (l1 - l2 - p1 - p2 + p3 + p4)^2, 
  (l1 - p4)^2, (l2 - p2)^2, (l2 - p2 + p3)^2}, 
 {l1^2 - mt^2, (l1 - p2)^2, (l1 - p2 + p3)^2, l2^2, -mt^2 + (l2 + p1 - p4)^2, 
  -mt^2 + (l2 - p4)^2, (l1 - l2)^2 - mt^2, 
  -mt^2 + (l1 - l2 - p1 - p2 + p3 + p4)^2, (l1 - p4)^2, (l2 - p2)^2, 
  (l2 - p2 + p3)^2}, {l1^2, (l1 + p3)^2, (l1 + p3 + p4)^2, l2^2 - mt^2, 
  -mt^2 + (l2 + p1 + p2)^2, -mt^2 + (l2 + p2)^2, (l1 - l2)^2 - mt^2, 
  -mt^2 + (l1 - l2 - p1 - p2 + p3 + p4)^2, (l1 + p2)^2, (l2 + p3)^2, 
  (l2 + p3 + p4)^2}, {l1^2, (l1 - p3)^2, (l1 - p3 - p4)^2, (l1 - p1 - p2)^2, 
  l2^2, (l2 - p1 - p2)^2, (l2 - p2)^2, (l1 - l2)^2, (l1 - p2)^2, (l2 - p3)^2, 
  (l2 - p3 - p4)^2}, {l1^2, (l1 - p1)^2, (l1 + p2 - p3 - p4)^2, 
  (l1 + p2 - p4)^2, l2^2, (l2 + p2)^2, (l1 - l2)^2, (l1 + p2)^2, (l2 - p1)^2, 
  (l2 + p2 - p3 - p4)^2, (l2 + p2 - p4)^2}, 
 {l1^2, (l1 - p2)^2, (l1 - p2 + p3)^2, (l1 - p2 + p3 + p4)^2, l2^2, 
  (l2 + p1)^2, (l1 - l2)^2, (l1 + p1)^2, (l2 - p2)^2, (l2 - p2 + p3)^2, 
  (l2 - p2 + p3 + p4)^2}, {l1^2, (l1 + p2)^2, (l1 + p2 - p3)^2, 
  (l1 + p2 - p3 - p4)^2, l2^2, (l2 + p2 - p3 - p4)^2, 
  (l2 + p1 + p2 - p3 - p4)^2, (l1 - l2)^2, (l1 + p1 + p2 - p3 - p4)^2, 
  (l2 + p2)^2, (l2 + p2 - p3)^2}, {l1^2, (l1 + p2)^2, (l1 + p2 - p3)^2, 
  (l1 + p2 - p3 - p4)^2, l2^2 - mt^2, -mt^2 + (l2 + p2 - p3 - p4)^2, 
  -mt^2 + (l2 + p1 + p2 - p3 - p4)^2, (l1 - l2)^2 - mt^2, 
  (l1 + p1 + p2 - p3 - p4)^2, (l2 + p2)^2, (l2 + p2 - p3)^2}, 
 {l1^2, (l1 - p3)^2, (l1 - p3 - p4)^2, (l1 - p1 - p2)^2, l2^2 - mt^2, 
  -mt^2 + (l2 - p1 - p2)^2, -mt^2 + (l2 - p2)^2, (l1 - l2)^2, (l1 - p2)^2, 
  (l2 - p3)^2, (l2 - p3 - p4)^2}}

